Gaussian Process Priors for Systems of Linear Partial Differential Equations with Constant Coefficients

Partial differential equations (PDEs) are important tools to model physical systems and including them into machine learning models is an important way of incorporating physical knowledge. Given any system of linear PDEs with constant coefficients, we propose a family of Gaussian process (GP) priors, which we call EPGP, such that all realizations are exact solutions of this system. We apply the Ehrenpreis-Palamodov fundamental principle, which works as a non-linear Fourier transform, to construct GP kernels mirroring standard spectral methods for GPs. Our approach can infer probable solutions of linear PDE systems from any data such as noisy measurements, or pointwise defined initial and boundary conditions. Constructing EPGP-priors is algorithmic, generally applicable, and comes with a sparse version (S-EPGP) that learns the relevant spectral frequencies and works better for big data sets. We demonstrate our approach on three families of systems of PDEs, the heat equation, wave equation, and Maxwell's equations, where we improve upon the state of the art in computation time and precision, in some experiments by several orders of magnitude.

==> anc/code/EPGP/1Dheat/1Dheat.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
# torch.set_default_dtype(torch.float32)
torch.set_default_dtype(torch.float64)
torch.manual_seed(13)



# Sampling parameters etc
n_axis = 101
n_time = 51

axis = torch.linspace(-5,5,n_axis, device=device)
time = torch.linspace(0,5,n_time, device=device)
Ps = torch.cartesian_prod(axis,time)
xx, tt = torch.meshgrid((axis, time), indexing="ij")
# Number of points
lP = Ps.shape[0]

# Get random training sets based on parameters.
# This is a mask on the first coordinate of Ps
def randomMask(n_pts = 10, initial = False):
    mask = torch.zeros(lP).bool()
    if not initial:
        mask[torch.randperm(lP)[:n_pts]] = True
    if initial:
        mask[n_time * torch.randperm(n_axis)[:n_pts]] = True
    return mask


# An exact solution
def u(x,t):
    return (np.sqrt(5)*(64*t**3 + 125*(-3 + x)*(-1 + x)*(2 + x) - 50*t*(-2 + x)*(13 \
        + 4*x) + 40*t**2*(16 + 5*x)))/(torch.exp(x**2/(5 + 4*t))*(5 + 4*t)**(7/2))

# Sanity check, our solution solves the PDE
xg = xx.clone().detach().requires_grad_()
tg = tt.clone().detach().requires_grad_()
dx, = autograd.grad(u(xg,tg).sum(), xg, create_graph=True)
dt, = autograd.grad(u(xg,tg).sum(), tg, create_graph=True)
dxx, = autograd.grad(dx.sum(), xg, create_graph=True)
assert((dxx - dt).norm() <= 1e-4)

xx = xx.detach()
tt = tt.detach()
udata = u(xx,tt)
sn.heatmap(udata.cpu(), xticklabels=False, yticklabels=False)
plt.title("True solution")


# Heat EPGP kernel
def k(X,XX):
    x,t = X.split(1,1)
    xx, tt = ( v.T for v in XX.split(1,1) )
    denom = 1+(2*(t+tt))
    return torch.exp(-(x-xx).square() / (2*denom) ) / denom.sqrt()



# Generation
# jitter = 1e-10
# cov = k(Ps,Ps)
# mean = torch.zeros(cov.shape[0])
# d = torch.distributions.MultivariateNormal(mean, cov + jitter * torch.eye(cov.shape[0]))
# sn.heatmap(d.sample().reshape(n_axis,n_time), cbar = False)


def posterior_mean(mask):
    X = Ps[mask]
    Y = u(*X.unbind(1)).view(-1,1)

    kXX = k(X,X)
    k_X = k(Ps,X)

    eps = 1e-6
    A = kXX + eps * torch.eye(kXX.shape[0], device=device)
    L = torch.linalg.cholesky(A)
    alpha = torch.linalg.solve_triangular(L, Y, upper=False)
    alpha1 = torch.linalg.solve_triangular(L.T, alpha, upper=True)

    return k_X @ alpha1


# Posterior
## Initial data
torch.manual_seed(42)
mask = randomMask()
posterior_mean(mask)


### PINN ####

# Neural network structure, based on PINN paper
class PINN(nn.Module):
    def __init__(self, n_layers = 7, layer_size = 100):
        super(PINN,self).__init__()

        layer_tuple = tuple()
        for i in range(n_layers - 2):
            layer_tuple += (nn.Linear(layer_size, layer_size), nn.Tanh())

        self.layers = nn.Sequential(*(
            (nn.Linear(2, layer_size), nn.Tanh()) +\
            layer_tuple +\
            (nn.Linear(layer_size, 1),))
        )

    def forward(self, x):
        out = self.layers(x)
        return out


# Compute PDE values
def heat_eqn(f, x):
    d, = torch.autograd.grad(f(x).sum(), x, create_graph = True)
    dd, = torch.autograd.grad( d[:,0].sum(), x, retain_graph = True)

    PDEs = d[:,1] - dd[:,0]
    return PDEs


# NN parameters
def trainPINN(mask, model, optimizer, loss_func, epochs = 1000, n_collocation = 100, weights = [1.,0.01]):
    Xinit = Ps[mask].to(device)
    Yinit = udata.reshape(-1)[mask].to(device)

    model.train()
    for epoch in range(epochs):
        # Predict on initial data
        pred = model(Xinit)
        loss_data = loss_func(pred.squeeze(), Yinit)

        # Collocation points, unif random in [-5,5] x [0,5]
        coll = torch.rand(n_collocation, 2) * torch.tensor([10, 5]) + torch.tensor([-5,0])
        coll = coll.requires_grad_().to(device)
        loss_pde = heat_eqn(model,coll).pow(2).mean()

        loss = weights[0] * loss_data + weights[1] * loss_pde

        # print
        print(f"Epoch {epoch+1}/{epochs}")
        print(10*"-")
        print(f"Data loss\t{loss_data.detach()}\nPDE Loss:\t{loss_pde.sum().detach()}\nLoss:\t\t{loss.detach()}\n")

        # if (epoch+1)%1000 == 0:
        #     prediction = model(Ps).detach().squeeze()
        #     sn.heatmap(prediction.reshape(udata.shape), cmap = "vlag", xticklabels=False, yticklabels=False, vmin=-4, vmax=7, cbar = False)
        #     plt.pause(0.01)

        optimizer.zero_grad()
        loss.backward()
        optimizer.step()
    model.eval()

model = PINN(7,100).to(device)
optimizer = torch.optim.Adam(model.parameters(), lr = 1e-4)
loss_func = nn.MSELoss()
trainPINN(mask, model, optimizer, loss_func, 10000, 100, [1, 1])

plot_diff(mask, model(Ps).detach().squeeze(), "PINN", with_points=True)



### Comparison
## Few random points
mask = randomMask(16)
print(f"Mask size: {mask.sum().item()}")
# GP method
posterior = posterior_mean(mask).view_as(udata)
# PINN
model = PINN(7,100).to(device)
optimizer = torch.optim.Adam(model.parameters(), lr = 1e-4)
loss_func = nn.MSELoss()
trainPINN(mask, model, optimizer, loss_func, 10000, 500, weights = [1, 0.1])
model.eval()
pinn = model(Ps).detach().view_as(udata)

plt.plot((pinn-udata).square().mean(0).sqrt())
plt.plot((posterior-udata).square().mean(0).sqrt())



#### Data gathering ####
results = pd.DataFrame(columns = ['Model', '# points', 'init', 'pred'])
repeats = 10
i = 0
for rep in range(repeats):
    # GP covar
    # With initial conditions
    init = True
    for maskSize in [6,12,25,50,100]:
        mask = randomMask(maskSize, initial = init)
        print(f"Mask size: {mask.sum().item()}")
        # GP
        posterior = posterior_mean(mask).flatten()
        results.loc[len(results)] = ['EPGP', maskSize, init, posterior.cpu()]
        # PINN
        model = PINN(7,100).to(device)
        optimizer = torch.optim.Adam(model.parameters(), lr = 1e-4)
        loss_func = nn.MSELoss()
        trainPINN(mask, model, optimizer, loss_func, epochs = 10000, weights = [1, 1])
        results.loc[len(results)] = ['PINN', maskSize, init, model(Ps).detach().flatten().cpu()]
        results.to_pickle("heat.pkl")

    # With random points
    init = False
    for maskSize in [5,10,50,100,500,1000,2500]:
        mask = randomMask(maskSize, initial = init)
        print(f"Mask size: {mask.sum().item()}")
        # GP
        posterior = posterior_mean(mask).flatten()
        results.loc[len(results)] = ['EPGP', maskSize, init, posterior.cpu()]
        # PINN
        model = PINN(7,100).to(device)
        optimizer = torch.optim.Adam(model.parameters(), lr = 1e-4)
        loss_func = nn.MSELoss()
        trainPINN(mask, model, optimizer, loss_func, epochs = 10000, weights = [1, 1])
        results.loc[len(results)] = ['PINN', maskSize, init, model(Ps).detach().flatten().cpu()]
        results.to_pickle("heat.pkl")


## One instance
torch.manual_seed(13)
mask = randomMask(16)
print(f"Mask size: {mask.sum().item()}")
# GP method
lM = 10000
Ms = getMCPoints(lM)
covar = MCintegration(Ps, Ms, batch_size=10, verbose=True)
covar = covar.real
prior = getPrior(0, covar)
posterior = GPPosterior(mask, prior, covar, verbose=True, with_covar=False, eps=1e-4)
# PINN
model = PINN(7,100).to(device)
optimizer = torch.optim.Adam(model.parameters(), lr = 1e-4)
loss_func = nn.MSELoss()
trainPINN(mask, model, optimizer, loss_func, epochs = 10000, weights = [1, 1])
# Plots
fig, axs = plot_diff(
                mask,
                (posterior.mean, model(Ps).detach().squeeze()),
                ("Gaussian Process", "PINN"),
                with_points=True,
                vmin = -0.1, vmax = 0.1)
plt.savefig("instance.png", dpi = 300)
pd.DataFrame({
    "method": ["GP", "PINN"],
    "pred": [posterior.mean.cpu(), model(Ps).detach().squeeze().cpu()],
    "mask": [mask, mask],
    "pts": [Ps[mask].cpu(), Ps[mask].cpu()]}).to_pickle("instance.pkl")


==> anc/code/EPGP/1Dheat/1Dheat_plots.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math
import h5py
import time as t

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
torch.set_default_dtype(torch.float64)


# # Plot options
# plt.rcParams.update({
#     "text.usetex": False,
#     "font.family": "Helvetica"
# })

# Sampling parameters etc
n_axis = 101
n_time = 51

axis = torch.linspace(-5,5,n_axis, device=device)
time = torch.linspace(0,5,n_time, device=device)
Ps = torch.cartesian_prod(axis,time)
xx, tt = torch.meshgrid((axis, time), indexing="ij")
# Number of points
lP = Ps.shape[0]

# An exact solution
def u(x,t):
    return (np.sqrt(5)*(64*t**3 + 125*(-3 + x)*(-1 + x)*(2 + x) - 50*t*(-2 + x)*(13 \
        + 4*x) + 40*t**2*(16 + 5*x)))/(torch.exp(x**2/(5 + 4*t))*(5 + 4*t)**(7/2))

udata = u(xx,tt)
sn.heatmap(udata.cpu(), xticklabels=False, yticklabels=False)
plt.title("True solution")



#### RMS error by time ####
results = pd.read_pickle("heat.pkl")

def RMS_by_time(x):
    return (x.view_as(udata) - udata).square().mean(0).sqrt().numpy()

results["RMS error"] = results["pred"].map(RMS_by_time)
results.drop("pred", 1, inplace=True)
results["t"] = [time.numpy()] * len(results)

results = results.explode(["RMS error","t"]).reset_index()
results["Model"] = results["Model"].map({"EPGP": "EPGP (ours)", "PINN": "PINN"})

### Plotting
cur = results[results["init"]==False]
# cur = results[results["init"]==False][:100]
palette = sn.cubehelix_palette(light=.8, dark=0, rot=-.5, n_colors= (cur["# points"].unique().size) )
g = sn.relplot(
    data = cur,
    kind = "line",
    x = "t",
    y = "RMS error",
    hue = "# points",
    col = "Model",
    palette = palette,
    height=2.5
)
g.set(yscale="log")
g.fig.suptitle('Random points at t in [0,5]')
g.fig.subplots_adjust(top=0.80)
g.savefig("init_false.pdf")


cur = results[results["init"]==True]
palette = sn.cubehelix_palette(light=.8, dark=0, rot=-.5, n_colors= (cur["# points"].unique().size) )
g = sn.relplot(
    data = cur,
    kind = "line",
    x = "t",
    y = "RMS error",
    hue = "# points",
    col = "Model",
    palette = palette,
    height=2.5
)
g.set(yscale="log")
g.fig.suptitle('Random points at t = 0')
g.fig.subplots_adjust(top=0.80)
g.savefig("init_true.pdf")



#### RMS error by model ####
results = pd.read_pickle("heat.pkl")

def RMS_by_model(x):
    return (x.view_as(udata) - udata).square().mean().sqrt().item()

results["RMS error"] = results["pred"].map(RMS_by_model)
results.drop("pred", 1, inplace=True)
results["Model"] = results["Model"].map({"EPGP": "EPGP (ours)", "PINN": "PINN"})

### Plotting
cur = results
g = sn.relplot(
    data = cur,
    kind = "line",
    x = "# points",
    y = "RMS error",
    col = "init",
    style = "Model",
    hue = "Model",
    palette = "dark",
    markers = True,
    facet_kws = {"sharex": False},
    height = 4 )
g.set(yscale="log")
g.savefig("RMS_vs_pts.pdf")

==> anc/code/EPGP/2Dheat/2Dheat.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
# torch.set_default_dtype(torch.float32)
torch.set_default_dtype(torch.float64)
torch.manual_seed(13)



# Sampling parameters etc
n_axis = 71
n_time = 81

axis = torch.linspace(-3.5,3.5,n_axis, device=device)
time = torch.linspace(0,0.3,n_time, device=device)
Ps = torch.cartesian_prod(axis,axis,time)
# Number of points
lP = Ps.shape[0]

# Heat EPGP kernel
def k(X,XX, sigma):
    x,y,t = X.split(1,1)
    xx,yy,tt = ( v.T for v in XX.split(1,1) )
    denom = 1/sigma +(2*(t+tt))
    return torch.exp(-((x-xx).square()+(y-yy).square()) / (2*denom) ) / denom


def posterior_mean(X,Y,sigma):
    Y = Y.view(-1,1)

    kXX = k(X,X,sigma)
    k_X = k(Ps,X,sigma)

    eps = 1e-6
    A = kXX + eps * torch.eye(kXX.shape[0], device=device)
    L = torch.linalg.cholesky(A)
    alpha = torch.linalg.solve_triangular(L, Y, upper=False)
    alpha1 = torch.linalg.solve_triangular(L.T, alpha, upper=True)

    return k_X @ alpha1

# Generate initial data
data_axis = torch.linspace(-5,5,101, device=device)
data_time = torch.linspace(0,0.,1, device=device)
data_Ps = torch.cartesian_prod(data_axis,data_axis,data_time)

mask = data_Ps[:,2].abs() < 0.001
X = data_Ps[mask]
Y = torch.where((X[:,:2] - torch.tensor([1.5, -1.5])).square().sum(1) <= 0.25, 1, 0)
Y += torch.where((X[:,:2] - torch.tensor([1.5, 1.5])).square().sum(1) <= 0.25, 1, 0)

Y += torch.where(
    (((0.5*X[:,1].square() - 2) - X[:,0]).square() < 0.1) &
    (X[:,1].abs() <= 2), 1, 0)

# sn.heatmap(Y.view(101,101).flip(0), cbar=None, yticklabels=False, xticklabels=False)
# plt.savefig("initial_heat.png")

# Posterior
sol = posterior_mean(X,Y,20)
sol.detach().numpy().tofile("sol20.dat")
sol = posterior_mean(X,Y,2)
sol.detach().numpy().tofile("sol2.dat")
axis.numpy().tofile("axis.dat")
time.numpy().tofile("time.dat")

==> anc/code/EPGP/2Dheat/random_sample.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10203,        279]
NotebookOptionsPosition[      8790,        253]
NotebookOutlinePosition[      9221,        270]
CellTagsIndexPosition[      9178,        267]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.880440805255156*^9, 3.880440810607334*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"3aa9a49e-565d-4c0d-8087-c1e8a09b4e86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "[", 
   RowBox[{"x_", ",", "y_", ",", "t_", ",", "xx_", ",", "yy_", ",", "tt_"}], 
   "]"}], "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"t", "+", "tt"}], ")"}]}]}]], "*", 
   RowBox[{"Exp", "[", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xx"}], ")"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"y", "-", "yy"}], ")"}], "2"]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"t", "+", "tt"}], ")"}]}]}], ")"}]}]]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8804348804951067`*^9, 3.880434979009635*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"98ecedf1-931c-4a70-84c3-aca0aae88a67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{
    RowBox[{"Subdivide", "[", 
     RowBox[{"0", ",", "1", ",", "2"}], "]"}], "//", "N"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8804349966104803`*^9, 3.880434999489079*^9}, {
  3.88043504021789*^9, 3.880435072407058*^9}, {3.8804351842954063`*^9, 
  3.88043518738018*^9}, {3.880435925151408*^9, 3.880435925291884*^9}, {
  3.880436592835788*^9, 3.880436594873993*^9}, {3.880437175713965*^9, 
  3.880437175832994*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"c111eefd-9134-416d-a209-d83879564ddc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"axis", "=", 
   RowBox[{
    RowBox[{"Subdivide", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "2", ",", "30"}], "]"}], "//", "N"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.880435055687779*^9, 3.880435074271838*^9}, {
  3.880435265793336*^9, 3.88043526611228*^9}, {3.88043571265974*^9, 
  3.880435716074421*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"11aec024-e868-4186-a44e-50be5df2218a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prod", "=", 
   RowBox[{"Tuples", "[", 
    RowBox[{"{", 
     RowBox[{"axis", ",", "axis", ",", "ts"}], "}"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.880435082527297*^9, 3.880435147839333*^9}, 
   3.8804352104648447`*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"81d9b7df-b617-407f-ae0c-0b471f8b2898"],

Cell[BoxData[
 RowBox[{
  RowBox[{"covar", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"k", "@@", 
      RowBox[{"Join", "[", 
       RowBox[{"i", ",", "j"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "prod"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "prod"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8804352145995407`*^9, 3.880435234967676*^9}, {
  3.88043527625679*^9, 3.880435277056293*^9}, {3.880435308257217*^9, 
  3.880435315400289*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"13f3753d-82e9-4b4b-943e-73f894a8e6b5"],

Cell[BoxData[
 RowBox[{"Dimensions", "[", "covar", "]"}]], "Input",
 CellChangeTimes->{{3.880435319275749*^9, 3.8804353225838003`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"cfcafc40-8d96-47b4-8649-fa719f7e135d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sample", "=", 
   RowBox[{"RandomVariate", "[", 
    RowBox[{"MultinormalDistribution", "[", 
     RowBox[{"covar", "+", 
      RowBox[{"0.00001", "*", 
       RowBox[{"IdentityMatrix", "[", 
        RowBox[{"Length", "[", "covar", "]"}], "]"}]}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.880435327816709*^9, 3.880435330513381*^9}, {
  3.880435550626482*^9, 3.8804355805148697`*^9}, {3.8804358157482853`*^9, 
  3.880435842918108*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"a6d1c4e7-0c3f-4e6a-b004-d2ec8ce1cb03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"sample", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", "axis", "]"}], ",", 
       RowBox[{"Length", "[", "axis", "]"}], ",", 
       RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.880435583731104*^9, 3.880435607403015*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"52ca6597-aed0-4abd-9524-3f76497cf2f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"mi", ",", "ma"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Min", "[", "data", "]"}], ",", 
     RowBox[{"Max", "[", "data", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.880436229407439*^9, 3.8804362405122633`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"0d483a01-10d2-4baf-80f9-d10642d4f711"],

Cell[BoxData[
 RowBox[{"frames", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"mi", ",", "ma"}], "}"}]}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ColorData", "[", "\"\<ThermometerColors\>\"", "]"}], "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"#3", "+", "2"}], ")"}], "/", "4"}], "]"}], "&"}], 
        ")"}]}], ",", 
      RowBox[{"Mesh", "->", "None"}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "u"}], "}"}]}], ",", 
      RowBox[{"PlotRegion", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "1"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Min", "[", "axis", "]"}], ",", 
           RowBox[{"Max", "[", "axis", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Min", "[", "axis", "]"}], ",", 
           RowBox[{"Max", "[", "axis", "]"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Small"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.880436130383327*^9, 3.8804361936880903`*^9}, {
  3.880436333097286*^9, 3.880436336450713*^9}, {3.8804363869855843`*^9, 
  3.8804364928015842`*^9}, {3.880436536458665*^9, 3.880436601916247*^9}, {
  3.880436647260333*^9, 3.8804367199501867`*^9}, {3.880436862776641*^9, 
  3.8804368702634077`*^9}, {3.8804369026478558`*^9, 3.8804369819360533`*^9}, {
  3.8804370218494596`*^9, 3.880437034552526*^9}, {3.880437095121709*^9, 
  3.880437095273574*^9}, {3.880441004583351*^9, 3.88044102287116*^9}, {
  3.880441059918191*^9, 3.880441060801693*^9}, {3.8804410941982603`*^9, 
  3.880441103733596*^9}, {3.880441558706876*^9, 3.880441560875238*^9}, {
  3.880441636027012*^9, 3.88044163850624*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"034c7b7f-dd62-46d8-ab1f-61ad80e899df"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"\"\<sample\>\"", " ", "<>", " ", 
      RowBox[{"ToString", "[", 
       RowBox[{"ts", "[", 
        RowBox[{"[", "t", "]"}], "]"}], "]"}], " ", "<>", " ", 
      "\"\<.png\>\""}], ",", 
     RowBox[{"frames", "[", 
      RowBox[{"[", "t", "]"}], "]"}], ",", 
     RowBox[{"ImageResolution", "->", "600"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8804406319851847`*^9, 3.880440690912125*^9}, {
  3.880440721335761*^9, 3.880440786320325*^9}, {3.8804415997535057`*^9, 
  3.8804416046733437`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"20edd48d-7fe9-4ec9-8e4b-eeade720f04d"]
},
WindowSize->{808, 897},
WindowMargins->{{-1963, Automatic}, {Automatic, -432}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d747b55c-da95-40ea-b536-eb919a978431"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 253, 5, 63, "Input",ExpressionUUID->"3aa9a49e-565d-4c0d-8087-c1e8a09b4e86"],
Cell[814, 27, 910, 30, 128, "Input",ExpressionUUID->"98ecedf1-931c-4a70-84c3-aca0aae88a67"],
Cell[1727, 59, 562, 13, 46, "Input",ExpressionUUID->"c111eefd-9134-416d-a209-d83879564ddc"],
Cell[2292, 74, 440, 12, 46, "Input",ExpressionUUID->"11aec024-e868-4186-a44e-50be5df2218a"],
Cell[2735, 88, 351, 10, 46, "Input",ExpressionUUID->"81d9b7df-b617-407f-ae0c-0b471f8b2898"],
Cell[3089, 100, 597, 16, 78, "Input",ExpressionUUID->"13f3753d-82e9-4b4b-943e-73f894a8e6b5"],
Cell[3689, 118, 218, 4, 46, "Input",ExpressionUUID->"cfcafc40-8d96-47b4-8649-fa719f7e135d"],
Cell[3910, 124, 571, 14, 109, "Input",ExpressionUUID->"a6d1c4e7-0c3f-4e6a-b004-d2ec8ce1cb03"],
Cell[4484, 140, 475, 13, 78, "Input",ExpressionUUID->"52ca6597-aed0-4abd-9524-3f76497cf2f3"],
Cell[4962, 155, 390, 11, 46, "Input",ExpressionUUID->"0d483a01-10d2-4baf-80f9-d10642d4f711"],
Cell[5355, 168, 2642, 61, 357, "Input",ExpressionUUID->"034c7b7f-dd62-46d8-ab1f-61ad80e899df"],
Cell[8000, 231, 786, 20, 78, "Input",ExpressionUUID->"20edd48d-7fe9-4ec9-8e4b-eeade720f04d"]
}
]
*)



==> anc/code/EPGP/2Dheat/visualize.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13229,        330]
NotebookOptionsPosition[     11626,        302]
NotebookOutlinePosition[     12052,        319]
CellTagsIndexPosition[     12009,        316]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"cf7aef79-c007-450e-a269-974ea7ebf5c2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wave20", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<sol20.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wave2", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<sol2.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"axis", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<axis.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<time.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.87871655781145*^9, 3.878716613500752*^9}, {
  3.878882644427908*^9, 3.878882644829331*^9}, {3.879485956441976*^9, 
  3.879485956672159*^9}, {3.880467388714159*^9, 3.8804674065215273`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"3e8c2cbb-1793-46c6-aa04-1eebcd93b7dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nx", "=", 
   RowBox[{"Length", "[", "axis", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nt", "=", 
   RowBox[{"Length", "[", "time", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.878716645237027*^9, 3.878716657198812*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"82aef0c4-5926-4587-9842-efcc9cc384c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wave20", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"wave20", ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "nx", ",", "nt"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wave2", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"wave2", ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "nx", ",", "nt"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.878716615988574*^9, 3.878716672297085*^9}, {
  3.880467483080121*^9, 3.880467493064726*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"bf121875-8053-4d30-9af4-601de4825adf"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"wave20", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Max", "[", "wave", "]"}], ",", 
         RowBox[{"Min", "[", "wave", "]"}]}], "}"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ColorData", "[", "\"\<TemperatureMap\>\"", "]"}], "[", 
          "#3", "]"}], "&"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "nt"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.878716675937961*^9, 3.8787167488415337`*^9}, {
   3.878716844498116*^9, 3.878716858969269*^9}, {3.878818156816779*^9, 
   3.8788181832703943`*^9}, 3.87881834522642*^9, {3.878819780736602*^9, 
   3.8788197930054197`*^9}, {3.878819898136688*^9, 3.878819901165299*^9}, {
   3.878819940942931*^9, 3.878819986020681*^9}, {3.8788200425492983`*^9, 
   3.878820045935238*^9}, {3.8788200942178087`*^9, 3.878820097185156*^9}, {
   3.87882076160804*^9, 3.878820774712491*^9}, {3.878820997983616*^9, 
   3.878821096951558*^9}, {3.878821177321979*^9, 3.878821182890478*^9}, {
   3.878821305163*^9, 3.87882135635951*^9}, {3.878821525720093*^9, 
   3.878821526420637*^9}, {3.878882675587451*^9, 3.878882676068583*^9}, {
   3.878890017410203*^9, 3.878890070782814*^9}, {3.8788901247164707`*^9, 
   3.8788901306924753`*^9}, {3.88046749722149*^9, 3.8804674973124113`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"363c9970-c0b8-4e1a-ab2e-e78aadfd2628"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frames20", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListPlot3D", "[", 
      RowBox[{
       RowBox[{"wave20", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Max", "[", "wave20", "]"}], ",", 
          RowBox[{"Min", "[", "wave20", "]"}]}], "}"}]}], ",", 
       RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ColorData", "[", "\"\<TemperatureMap\>\"", "]"}], "[", 
           "#3", "]"}], "&"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "nt"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.878890176276485*^9, 3.8788901800430517`*^9}, {
  3.880467525012496*^9, 3.880467545262991*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9e015f66-1c10-4135-b631-54d814340632"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<melting_face_20.mp4\>\"", ",", "frames20"}], "]"}]], "Input",
 CellChangeTimes->{{3.8788901831240597`*^9, 3.878890194883254*^9}, {
  3.879488152718185*^9, 3.879488155032538*^9}, {3.880467509207211*^9, 
  3.880467510102803*^9}, {3.8804675508346367`*^9, 3.880467550941885*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"3a53229d-9ed8-48fe-8453-fbe459200f42"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frames2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListPlot3D", "[", 
      RowBox[{
       RowBox[{"wave2", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Max", "[", "wave2", "]"}], ",", 
          RowBox[{"Min", "[", "wave2", "]"}]}], "}"}]}], ",", 
       RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ColorData", "[", "\"\<TemperatureMap\>\"", "]"}], "[", 
           "#3", "]"}], "&"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "nt"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.878890176276485*^9, 3.8788901800430517`*^9}, {
  3.880467525012496*^9, 3.8804675816552896`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"f98cfd40-67d2-4e46-8142-8db861bebb4d"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<melting_face_2.mp4\>\"", ",", "frames2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8788901831240597`*^9, 3.878890194883254*^9}, {
  3.879488152718185*^9, 3.879488155032538*^9}, {3.880467509207211*^9, 
  3.880467510102803*^9}, {3.8804675508346367`*^9, 3.88046759416593*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"41dfb7c3-8e09-4506-adfd-35ff3b720579"],

Cell[BoxData[
 RowBox[{"f20", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"wave20", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Max", "[", "wave20", "]"}], ",", 
         RowBox[{"Min", "[", "wave20", "]"}]}], "}"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ColorData", "[", "\"\<TemperatureMap\>\"", "]"}], "[", 
          "#3", "]"}], "&"}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "9", ",", "13", ",", "17"}], "}"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.880468854676523*^9, 3.880468882319496*^9}, {
  3.8804689630150414`*^9, 3.880468981871895*^9}, {3.8804690393645697`*^9, 
  3.880469090107353*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"03aa7b42-bf34-4547-88bb-14948dd229a2"],

Cell[BoxData[
 RowBox[{"f2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"wave2", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Max", "[", "wave2", "]"}], ",", 
         RowBox[{"Min", "[", "wave2", "]"}]}], "}"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ColorData", "[", "\"\<TemperatureMap\>\"", "]"}], "[", 
          "#3", "]"}], "&"}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "9", ",", "13", ",", "17"}], "}"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.880469103955388*^9, 3.880469114188026*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"d21a4524-7c14-48f6-abee-b314e8ba7ce6"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"\"\<face20\>\"", " ", "<>", " ", 
      RowBox[{"ToString", "[", "i", "]"}], " ", "<>", " ", "\"\<.png\>\""}], 
     ",", 
     RowBox[{"f20", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
     RowBox[{"ImageResolution", "->", "600"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8804691436601677`*^9, 3.880469217440722*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"daea2360-d9e4-418b-9cf9-8e5f19d5c312"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"\"\<face2\>\"", " ", "<>", " ", 
      RowBox[{"ToString", "[", "i", "]"}], " ", "<>", " ", "\"\<.png\>\""}], 
     ",", 
     RowBox[{"f2", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
     RowBox[{"ImageResolution", "->", "600"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8804691436601677`*^9, 3.880469239968401*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"1b2e3a10-c819-45c5-8a5f-65f7d59411d3"],

Cell[BoxData[
 RowBox[{"time", "[", 
  RowBox[{"[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "9", ",", "13", ",", "17"}], "}"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.880469575001319*^9, 3.8804695801615334`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f649cde6-d83b-4f44-bf0a-429580f19ede"]
},
WindowSize->{1065, 897},
WindowMargins->{{0, Automatic}, {Automatic, 50}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cca0b5ff-c44d-46f8-b7da-ca7005ed55bd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 182, 3, 46, "Input",ExpressionUUID->"cf7aef79-c007-450e-a269-974ea7ebf5c2"],
Cell[743, 25, 971, 24, 140, "Input",ExpressionUUID->"3e8c2cbb-1793-46c6-aa04-1eebcd93b7dd"],
Cell[1717, 51, 358, 8, 78, "Input",ExpressionUUID->"82aef0c4-5926-4587-9842-efcc9cc384c6"],
Cell[2078, 61, 616, 17, 78, "Input",ExpressionUUID->"bf121875-8053-4d30-9af4-601de4825adf"],
Cell[2697, 80, 1864, 37, 140, "Input",ExpressionUUID->"363c9970-c0b8-4e1a-ab2e-e78aadfd2628"],
Cell[4564, 119, 1141, 28, 140, "Input",ExpressionUUID->"9e015f66-1c10-4135-b631-54d814340632"],
Cell[5708, 149, 408, 6, 46, "Input",ExpressionUUID->"3a53229d-9ed8-48fe-8453-fbe459200f42"],
Cell[6119, 157, 1139, 28, 140, "Input",ExpressionUUID->"f98cfd40-67d2-4e46-8142-8db861bebb4d"],
Cell[7261, 187, 405, 6, 46, "Input",ExpressionUUID->"41dfb7c3-8e09-4506-adfd-35ff3b720579"],
Cell[7669, 195, 1288, 32, 171, "Input",ExpressionUUID->"03aa7b42-bf34-4547-88bb-14948dd229a2"],
Cell[8960, 229, 1182, 30, 140, "Input",ExpressionUUID->"d21a4524-7c14-48f6-abee-b314e8ba7ce6"],
Cell[10145, 261, 581, 14, 78, "Input",ExpressionUUID->"daea2360-d9e4-418b-9cf9-8e5f19d5c312"],
Cell[10729, 277, 579, 14, 78, "Input",ExpressionUUID->"1b2e3a10-c819-45c5-8a5f-65f7d59411d3"],
Cell[11311, 293, 311, 7, 46, "Input",ExpressionUUID->"f649cde6-d83b-4f44-bf0a-429580f19ede"]
}
]
*)



==> anc/code/EPGP/2Dwave_comparison/compare.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math
import h5py
import pde
import time as t
from copy import deepcopy

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
# torch.set_default_dtype(torch.float32)
torch.set_default_dtype(torch.float64)
torch.manual_seed(13)

grid = pde.grids.CartesianGrid([(-1,1),(-1,1)], [64,64])
XX, YY = np.meshgrid(*grid.axes_coords)

# Initial state for wave equation
ZZ = np.exp(-10*((XX-0.35)**2 + (YY-0.25)**2))
state = pde.ScalarField(grid, ZZ)

# We solve it
eq = pde.pdes.wave.WavePDE()
init = eq.get_initial_condition(state)
storage = pde.MemoryStorage()
# result = eq.solve(init, t_range=3, dt=0.00001, tracker=['consistency','progress',pde.LivePlotTracker(0.1),storage.tracker(0.1)])
result = eq.solve(init, t_range=3, dt=0.00001, tracker=['consistency','progress',storage.tracker(0.1)])

# keep only values, not velocities
u_true = torch.stack([torch.tensor(t[0]) for t in storage.data], -1).to(device)

# convert py-pde types to torch
y_axis = torch.tensor(grid.axes_coords[0])
x_axis = torch.tensor(grid.axes_coords[1])
t_axis = torch.tensor(storage.times)

Ps = torch.cartesian_prod(x_axis,y_axis,t_axis).to(torch.complex128).to(device)

u_true.detach().cpu().numpy().tofile("u_true.dat")
y_axis.detach().cpu().numpy().tofile("y_axis.dat")
x_axis.detach().cpu().numpy().tofile("x_axis.dat")
t_axis.detach().cpu().numpy().tofile("t_axis.dat")



def randomData(n_data):
    randidx = torch.randperm(Ps.shape[0])[:n_data]
    X = Ps[randidx].to(torch.complex128)
    Y = u_true.flatten()[randidx].to(torch.complex128).reshape(-1,1)
    return X,Y


#### S-EPGP ####
def getVarietyPoints(z):
    xx, yy = z.unbind(1)
    tt = (xx.square() + yy.square()).sqrt()
    return torch.stack([torch.stack([xx,yy,tt],1), torch.stack([xx,yy,-tt],1)])

def Phi(Z, X):
    return Z.inner(X).exp().mean(0)

def NLML(X,Y,z,Sigma,eps):
    Z = getVarietyPoints(z).to(torch.complex128)
    PhiX = Phi(Z, X)
    A = torch.diag_embed((eps - Sigma).exp()) + PhiX @ PhiX.H
    LA = torch.linalg.cholesky(A)
    alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)

    nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())
    nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps
    nlml += LA.diag().real.log().sum()
    nlml += 0.5*Sigma.sum()

    return nlml


def trainSEPGP(X,Y,z,Sigma,eps,opt,sched,epoch_max = 1000):
    for epoch in range(epoch_max):
        nlml = NLML(X,Y,z * 1.j, Sigma, eps)
        print(f"{epoch+1}/{epoch_max}\tnlml {nlml.detach():.3f}\tlr {sched.get_last_lr()[0]:.3e}\ts0 {eps.exp().item():.3e}\tz std {z.std().item():.3f}")

        opt.zero_grad()
        nlml.backward()
        opt.step()
        sched.step()

def trainLEPGP(X,Y,z,Sigma,eps,l,opt,sched,epoch_max = 1000):
    for epoch in range(epoch_max):
        nlml = NLML(X,Y,l * z * 1.j, Sigma, eps)
        print(f"{epoch+1}/{epoch_max}\tnlml {nlml.detach():.3f}\tlr {sched.get_last_lr()[0]:.3e}\ts0 {eps.exp().item():.3e}\tl {l.item():.3f}")

        opt.zero_grad()
        nlml.backward()
        opt.step()
        sched.step()


def predictSEPGP(X_,X,Y,z,Sigma,eps):
    with torch.no_grad():
        Z = getVarietyPoints(z * 1.j).to(torch.complex128)
        PhiX = Phi(Z, X)
        A = torch.diag_embed((eps - Sigma).exp()) + PhiX @ PhiX.H
        LA = torch.linalg.cholesky(A)
        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)
        alpha1 = torch.linalg.solve_triangular(LA.H, alpha, upper = True)

        Phi_ = Phi(Z, X_)
        return (Phi_.H @ alpha1).real


### PINN ###
class PINN(nn.Module):
    def __init__(self, n_layers = 7, layer_size = 100):
        super(PINN,self).__init__()

        layer_tuple = tuple()
        for i in range(n_layers - 2):
            layer_tuple += (nn.Linear(layer_size, layer_size), nn.Tanh())

        self.layers = nn.Sequential(*(
            (nn.Linear(3, layer_size), nn.Tanh()) +\
            layer_tuple +\
            (nn.Linear(layer_size, 1),))
        )

    def forward(self, x):
        out = self.layers(x)
        return out


# Compute PDE values
def wave(f, x):
    dF, = torch.autograd.grad(f(x).sum(), x, create_graph = True)
    dFxx = torch.autograd.grad(dF[:,0].sum(), x, create_graph = True)[0][:,0]
    dFyy = torch.autograd.grad(dF[:,1].sum(), x, create_graph = True)[0][:,1]
    dFtt = torch.autograd.grad(dF[:,2].sum(), x, create_graph = True)[0][:,2]
    
    PDEs = dFxx + dFyy - dFtt
    return PDEs


# NN parameters
def trainPINN(X, Y, model, optimizer, loss_func, epochs = 1000, n_collocation = 100, weights = [1.,1]):
    for epoch in range(epochs):
        model.train()
        # Predict on initial data
        pred = model(X)
        loss_data = loss_func(pred, Y)

        # Collocation points, unif random in [-1,1]^2 x [0,3]
        coll = torch.rand(n_collocation, 3) * torch.tensor([2,2,3]) + torch.tensor([-1,-1,0])
        coll = coll.requires_grad_().to(device)
        loss_pde = wave(model,coll).pow(2).sum()

        loss = weights[0] * loss_data + weights[1] * loss_pde

        optimizer.zero_grad()
        loss.backward()
        optimizer.step()

        with torch.no_grad():
            print(f"Epoch {epoch+1}/{epochs}")
            print(10*"-")
            print(f"Data loss\t{loss_data.detach()}\nPDE Loss:\t{loss_pde.sum().detach()}\nLoss:\t\t{loss.detach()}")


## Computation templates ##
## imaginary S-EPGP ##
def im_SEPGP(r):
    #r = number of dirac deltas
    z = (2 * torch.randn((r,2), device=device)).requires_grad_()
    Sigma = torch.full((r,), -np.log(r), device=device).requires_grad_()
    eps = torch.tensor(np.log(1e-4), device=device).requires_grad_()

    opt = torch.optim.Adam([
        {'params': z, 'lr': 1e-1},
        {'params': [Sigma,eps], 'lr': 1e-3}])
    sched = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(opt, 500)
    trainSEPGP(X,Y,z,Sigma,eps,opt,sched,3000)
    return predictSEPGP(Ps, X, Y, z, Sigma, eps)

## complex S-EPGP ##
def cplx_SEPGP(r):
    # r = number of dirac deltas
    z = (2 * torch.randn((r,2), device=device)).to(torch.complex128).requires_grad_()
    Sigma = torch.full((r,), -np.log(r), device=device).requires_grad_()
    eps = torch.tensor(np.log(1e-4), device=device).requires_grad_()

    opt = torch.optim.Adam([
        {'params': z, 'lr': 1e-1},
        {'params': [Sigma,eps], 'lr': 1e-3}])
    sched = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(opt, 500)
    trainSEPGP(X,Y,z,Sigma,eps,opt,sched,3000)
    return predictSEPGP(Ps, X, Y, z, Sigma, eps)
    

## vanilla EPGP ##
def vanilla_EPGP(r):
    # r = number of MC points
    z = (2 * torch.randn((r,2), device=device))
    Sigma = torch.full((r,), -np.log(r), device=device)
    eps = torch.tensor(np.log(1e-4), device=device).requires_grad_()

    opt = torch.optim.Adam([eps], lr=1e-3)
    sched = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(opt, 500)
    trainSEPGP(X,Y,z,Sigma,eps,opt,sched,3000)
    return predictSEPGP(Ps, X, Y, z, Sigma, eps)
    
## EPGP with Length Scale ##
def LS_EPGP(r):
    # r = number of MC points
    z = torch.randn((r,2), device=device)
    l = torch.tensor(np.log(2)).requires_grad_()
    Sigma = torch.full((r,), -np.log(r), device=device)
    eps = torch.tensor(np.log(1e-4), device=device).requires_grad_()

    opt = torch.optim.Adam([
        {'params': l, 'lr': 1e-2},
        {'params': eps, 'lr': 1e-3}])
    sched = torch.optim.lr_scheduler.CosineAnnealingWarmRestarts(opt, 500)
    trainLEPGP(X,Y,z,Sigma,eps,l,opt,sched,3000)
    return predictSEPGP(Ps, X, Y, l*z, Sigma, eps)
    
## PINN ##
def run_PINN(hid,width):
    model = PINN(hid,width).to(device)
    optimizer = torch.optim.Adam(model.parameters(), lr = 1e-4)
    loss_func = nn.MSELoss()
    trainPINN(X.real, Y.real, model, optimizer, loss_func, 3000, 500, [1000., 1])

    model.eval()
    return model(Ps.real)



## Runs ##
res = pd.DataFrame(columns=['Model', 'pred', 'Time', 'Training points'])
res.to_pickle("2dwave_comp.pkl")

torch.manual_seed(13)
for repeat in range(10):
    for n_data in [32, 128, 512, 2048]:
        X, Y = randomData(n_data)
        # S-EPGPs
        for r in [32,64,128]:
            # im
            start = t.time()
            pred = im_SEPGP(r)
            end = t.time()
            name = f"S-EPGP ({r}), im"
            res.loc[len(res)] = [name, pred.flatten().cpu(), end-start, n_data]
            res.to_pickle("2dwave_comp.pkl")
            # cplx
            start = t.time()
            pred = cplx_SEPGP(r)
            end = t.time()
            name = f"S-EPGP ({r}), cplx"
            res.loc[len(res)] = [name, pred.flatten().cpu(), end-start, n_data]
            res.to_pickle("2dwave_comp.pkl")

        # EPGPs
        for r in [100, 1000]:
            # vanilla
            start = t.time()
            pred = vanilla_EPGP(r)
            end = t.time()
            name = f"EPGP ({r}), vanilla"
            res.loc[len(res)] = [name, pred.flatten().cpu(), end-start, n_data]
            res.to_pickle("2dwave_comp.pkl")
            # LS
            start = t.time()
            pred = LS_EPGP(r)
            end = t.time()
            name = f"EPGP ({r}), LS"
            res.loc[len(res)] = [name, pred.flatten().cpu(), end-start, n_data]
            res.to_pickle("2dwave_comp.pkl")

        # PINN
        for hid, width in [(15,200), (7,100)]:
            start = t.time()
            pred = run_PINN(hid,width)
            end = t.time()
            name = f"PINN ({hid},{width})"
            res.loc[len(res)] = [name, pred.flatten().cpu().detach(), end-start, n_data]
            res.to_pickle("2dwave_comp.pkl")


## Make table
res = pd.read_pickle("2dwave_comp.pkl_backup")

foo = res
bar = torch.tensor([32,128,512,2048])

res = pd.concat([foo, pd.Series(bar[None,...,None].expand(10,4,12).flatten(), name="Training points")], 1)

res['RMS error'] = res['pred'].map(lambda x: (x.to(device) - u_true.flatten()).square().mean().sqrt().item())
res_clean = res.drop(columns=['pred'])
res_clean = res_clean.groupby(['Model','Training points']).agg(['mean', 'std'])

# RMS table
res_str = res_clean['RMS error'].apply(lambda x: f'${x["mean"]:.3f} \\pm {x["std"]:.3f}$', 1)
res_str = res_str.reset_index().pivot(index = 'Model', columns = 'Training points')
print(res_str.to_latex())

# Time table
time_str = res_clean['Time'].apply(lambda x: f'${x["mean"]:.1f} \\pm {x["std"]:.1f}$', 1)
time_str = time_str.reset_index().pivot(index = 'Model', columns = 'Training points')
print(time_str.to_latex())

==> anc/code/EPGP/maxwell_generate/generate.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math
import h5py
import time as t

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
# torch.set_default_dtype(torch.float32)
torch.set_default_dtype(torch.float64)
torch.manual_seed(13)


# Set grid
axis = torch.linspace(-2,2,11)

## PDE solving Gaussian Process
# Input: a lM * 4 tensor of Monte-Carlo points
# Output: a lM * ll * 6 tensor of Noetherian operators evaluated at MC points
def noethOp(M, op):
    x,y,z,t = M.unbind(-1)
    O = torch.zeros_like(x)
    if op == 0:
        return torch.stack([x*z, y*z, z**2-t**2, y*t, -x*t, O], -1)
    if op == 1:
        return torch.stack([x*y, y**2-t**2, y*z, -z*t, O, x*t], -1)
    if op == 2:
        return torch.stack([-y**2-z**2, x*y, x*z, O, z*t, -y*t], -1)
    if op == 3:
        return torch.stack([-y*t, x*t, O, x*z, y*z, z**2-t**2], -1)
    if op == 4:
        return torch.stack([z*t, O, -x*t, x*y, y**2-t**2, y*z], -1)
    if op == 5:
        return torch.stack([O, -z*t, y*t, -y**2-z**2, x*y, x*z], -1)
    else:
        raise Exception("not a valid operator")

def getVarPoints(diracs):
    x, y, z = diracs.unbind(1)
    t = (x**2 + y**2 + z**2).sqrt()
    return torch.stack( [ torch.stack([x,y,z,t],1), torch.stack([x,y,z,-t],1) ] )


def Phi(Z, X):
    cols = torch.stack([ noethOp(Mp, i) for i, Mp in enumerate(Z.unbind(1)) ], 1)

    rows = (Z.unsqueeze(-2) * X).sum(-1).exp()

    summands = rows.unsqueeze(-1) * cols.unsqueeze(-2)

    return summands.flatten(-2,-1).flatten(1,2).mean(0)



# Initial data, make a spiral in electric field
t_init = torch.linspace(0,0.5,11)
Ps = torch.cartesian_prod(axis,axis,axis,t_init)
mask1 = Ps[:,2].abs() <= 1e-5
mask2 = ((Ps[:,0].square() + Ps[:,1].square()).sqrt() - 1).abs() < 0.5
mask = mask1 & mask2
X = Ps[mask]
Y = torch.stack([-X[:,1], X[:,0], X[:,2]],-1).view(-1,1)


# Inference
n_spectral = 32
n_ops = 6
base_pts = torch.randn((n_ops, n_spectral, 3), device=device)
eps = torch.tensor(np.log(1e-6), device=device).requires_grad_()
S_diag = torch.full((n_spectral*n_ops,), 0., device=device)
opt = torch.optim.Adam([base_pts, eps, S_diag], lr = 1e-4)


Z = getVarPoints(base_pts.flatten(0,1)).unflatten(1, (n_ops, n_spectral))
PhiX = Phi(Z * 1.j, X)
# Remove magn field
PhiX = PhiX.unflatten(-1,(-1,6))[:,:,:3].flatten(-2,-1)
A = (n_ops * n_spectral) * torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H
LA = torch.linalg.cholesky(A)
alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)

nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())
nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps
nlml += LA.diag().real.log().sum()
nlml += 0.5*S_diag.sum()

opt.zero_grad()
nlml.backward()
opt.step()

with torch.no_grad():
    train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)
    err = (train_pred.real - Y).square().mean().sqrt()
    print(26*"~" + f'\nepoch {epoch}\n\
nlml {nlml}\n\
err {err}\n\
eps {eps.exp()}\n')

# predict

t_predict = torch.linspace(0,8,300)
Ps = torch.cartesian_prod(axis,axis,axis,t_predict)
Z = getVarPoints(base_pts.flatten(0,1)).unflatten(1, (n_ops, n_spectral))
Phi_ = Phi(Z * 1.j, Ps).to(device)
A = (n_ops * n_spectral) * torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H
LA = torch.linalg.cholesky(A)
alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)
pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)

time = t_predict

pred.real.flatten().detach().cpu().numpy().tofile("generate.dat")
axis.cpu().numpy().tofile("axis.dat")
time.cpu().numpy().tofile("time.dat")

==> anc/code/EPGP/maxwell_generate/visualize.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11176,        278]
NotebookOptionsPosition[      9189,        241]
NotebookOutlinePosition[      9616,        258]
CellTagsIndexPosition[      9573,        255]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Visualize generated Maxwell solution", "Section",
 CellChangeTimes->{{3.8704870836477833`*^9, 3.870487085862537*^9}, {
  3.8727499437400503`*^9, 3.872749946725512*^9}, {3.881745643298255*^9, 
  3.881745653954427*^9}},ExpressionUUID->"dff36bc8-72fb-411e-a8ef-\
573d64807be4"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8704069086767683`*^9, 3.870406914855044*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"6ad3d642-967c-4059-b5e1-0d7816ba234c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"axis", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<axis.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nAxis", "=", 
  RowBox[{"Length", "[", "axis", "]"}]}]}], "Input",
 CellChangeTimes->{{3.8704069253872766`*^9, 3.8704069833769503`*^9}, {
   3.8704070763356237`*^9, 3.870407090113282*^9}, 3.8817437886415873`*^9, {
   3.881743850230318*^9, 3.881743888426013*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"3374a6d9-017a-4e19-9361-6d74b9968675"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<time.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nTs", "=", 
  RowBox[{"Length", "[", "ts", "]"}]}]}], "Input",
 CellChangeTimes->{{3.872927596720201*^9, 3.872927616679982*^9}, {
  3.881743795488695*^9, 3.881743799024666*^9}, {3.881743882997593*^9, 
  3.881743889899426*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"77338e6a-f8bf-408d-ad9a-1d0631939b05"],

Cell[BoxData[
 RowBox[{
  RowBox[{"field", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<generate.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8704071163740788`*^9, 3.870407140905942*^9}, {
  3.870407392885199*^9, 3.870407393988559*^9}, {3.870420432953251*^9, 
  3.870420433108674*^9}, {3.870422235010536*^9, 3.870422235150313*^9}, {
  3.881743811148589*^9, 3.881743811969721*^9}, {3.881743908362933*^9, 
  3.8817439088331003`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"e41e4ba5-87cb-466e-9020-e614c71e4b18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"field", ",", 
     RowBox[{"{", 
      RowBox[{"nAxis", ",", "nAxis", ",", "nAxis", ",", "nTs", ",", "6"}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8729377407518597`*^9, 3.87293778722725*^9}, {
   3.87317015969418*^9, 3.8731701599173517`*^9}, {3.873170806736023*^9, 
   3.87317080758848*^9}, {3.873171625225061*^9, 3.8731716274942408`*^9}, {
   3.873174751467409*^9, 3.873174753473645*^9}, 3.8731928261877813`*^9, {
   3.881743839679763*^9, 3.881743840088975*^9}, {3.8817439226016617`*^9, 
   3.881743931376746*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5b09a605-9609-4e25-9bef-21cabe1a00ff"],

Cell[BoxData[
 RowBox[{"Dimensions", "[", 
  RowBox[{"data", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "All", ",", "All", ",", "All", ",", 
     RowBox[{"1", ";;", "3"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8729379156752863`*^9, 3.872937939258915*^9}, {
  3.873170834377529*^9, 3.8731708352610807`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0c7f07c2-cd86-4704-a343-5051508b0cca"],

Cell[CellGroupData[{

Cell["Electric field", "Subsubsection",
 CellChangeTimes->{{3.881745401043468*^9, 
  3.881745408618388*^9}},ExpressionUUID->"7a2bc83d-18c8-47b3-97be-\
f8f1aa269f06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"curdata", "=", 
   RowBox[{"data", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", "All", ",", "All", ",", 
      RowBox[{"1", ";;", "3"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8817445097302103`*^9, 3.8817445336273737`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"5d396cdb-a1b3-4268-9845-3993f3b1d270"],

Cell[BoxData[
 RowBox[{
  RowBox[{"magns", "=", 
   RowBox[{"Norm", "/@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"curdata", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "5", "}"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[71]:=",ExpressionUUID->"7d4fcaff-c1be-4a3c-b98e-13df48de7cba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frames", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListStreamPlot3D", "[", 
      RowBox[{
       RowBox[{"curdata", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "All", ",", "All", ",", "t", ",", "All"}], "]"}],
         "]"}], ",", 
       RowBox[{"StreamColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "->", "False"}], ",", 
       RowBox[{"StreamColorFunction", "\[Rule]", 
        RowBox[{"ColorData", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<BlueGreenYellow\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Min", "[", "magns", "]"}], ",", 
             RowBox[{"Max", "[", "magns", "]"}]}], "}"}]}], "}"}], "]"}]}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "nTs"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8817439628091183`*^9, 3.8817440481190767`*^9}, {
  3.881744099454661*^9, 3.881744102167656*^9}, {3.881744542885112*^9, 
  3.881744557655047*^9}, {3.881744598266837*^9, 3.8817446102729473`*^9}, {
  3.8817446580495577`*^9, 3.8817446595413437`*^9}, {3.881744816092268*^9, 
  3.881744847863412*^9}, {3.881744982240685*^9, 3.8817450072535057`*^9}, {
  3.881745281445757*^9, 3.881745294055316*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"bd31e244-7771-4cb6-b2a3-7bc8417cf995"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<E.mp4\>\"", ",", "frames"}], "]"}]], "Input",
 CellChangeTimes->{{3.88174410852769*^9, 3.881744122333899*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"f1445cb1-976d-4881-9f22-1875b0c510fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Magnetic field", "Subsubsection",
 CellChangeTimes->{{3.881745401043468*^9, 
  3.881745427316598*^9}},ExpressionUUID->"66f7dbce-e1eb-4de2-830c-\
ea8414258d2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"curdata", "=", 
   RowBox[{"data", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "All", ",", "All", ",", "All", ",", 
      RowBox[{"4", ";;", "6"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8817445097302103`*^9, 3.8817445336273737`*^9}, {
  3.881745430457611*^9, 3.881745431933515*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"27437e76-d945-45ce-b5e1-5437c343f467"],

Cell[BoxData[
 RowBox[{
  RowBox[{"magns", "=", 
   RowBox[{"Norm", "/@", 
    RowBox[{"Flatten", "[", 
     RowBox[{"curdata", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "5", "}"}]}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"5b2eaece-eb02-400b-bfab-8a3412223921"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frames", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListStreamPlot3D", "[", 
      RowBox[{
       RowBox[{"curdata", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "All", ",", "All", ",", "t", ",", "All"}], "]"}],
         "]"}], ",", 
       RowBox[{"StreamColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "->", "False"}], ",", 
       RowBox[{"StreamColorFunction", "\[Rule]", 
        RowBox[{"ColorData", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<CherryTones\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Min", "[", "magns", "]"}], ",", 
             RowBox[{"Max", "[", "magns", "]"}]}], "}"}]}], "}"}], "]"}]}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "nTs"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8817439628091183`*^9, 3.8817440481190767`*^9}, {
  3.881744099454661*^9, 3.881744102167656*^9}, {3.881744542885112*^9, 
  3.881744557655047*^9}, {3.881744598266837*^9, 3.8817446102729473`*^9}, {
  3.8817446580495577`*^9, 3.8817446595413437`*^9}, {3.881744816092268*^9, 
  3.881744847863412*^9}, {3.881744982240685*^9, 3.8817450072535057`*^9}, {
  3.881745281445757*^9, 3.881745294055316*^9}, {3.881745440743904*^9, 
  3.881745443426271*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"eec69c5a-55da-4aa6-8d27-9085f66e4b09"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<B.mp4\>\"", ",", "frames"}], "]"}]], "Input",
 CellChangeTimes->{{3.88174410852769*^9, 3.881744122333899*^9}, {
  3.881745447803132*^9, 3.881745448110861*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"115787c1-7a04-4383-ab12-7ef59ced5e68"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 897},
WindowMargins->{{85, Automatic}, {Automatic, 38}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f65184fa-ed11-4261-a20c-e31b2069c18c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 280, 4, 84, "Section",ExpressionUUID->"dff36bc8-72fb-411e-a8ef-573d64807be4"],
Cell[863, 28, 251, 4, 37, "Input",ExpressionUUID->"6ad3d642-967c-4059-b5e1-0d7816ba234c"],
Cell[1117, 34, 535, 11, 64, "Input",ExpressionUUID->"3374a6d9-017a-4e19-9361-6d74b9968675"],
Cell[1655, 47, 497, 11, 64, "Input",ExpressionUUID->"77338e6a-f8bf-408d-ad9a-1d0631939b05"],
Cell[2155, 60, 564, 11, 37, "Input",ExpressionUUID->"e41e4ba5-87cb-466e-9020-e614c71e4b18"],
Cell[2722, 73, 713, 14, 37, "Input",ExpressionUUID->"5b09a605-9609-4e25-9bef-21cabe1a00ff"],
Cell[3438, 89, 406, 8, 37, "Input",ExpressionUUID->"0c7f07c2-cd86-4704-a343-5051508b0cca"],
Cell[CellGroupData[{
Cell[3869, 101, 165, 3, 56, "Subsubsection",ExpressionUUID->"7a2bc83d-18c8-47b3-97be-f8f1aa269f06"],
Cell[4037, 106, 371, 8, 37, "Input",ExpressionUUID->"5d396cdb-a1b3-4268-9845-3993f3b1d270"],
Cell[4411, 116, 409, 11, 37, "Input",ExpressionUUID->"7d4fcaff-c1be-4a3c-b98e-13df48de7cba"],
Cell[4823, 129, 1356, 30, 142, "Input",ExpressionUUID->"bd31e244-7771-4cb6-b2a3-7bc8417cf995"],
Cell[6182, 161, 243, 4, 37, "Input",ExpressionUUID->"f1445cb1-976d-4881-9f22-1875b0c510fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6462, 170, 165, 3, 56, "Subsubsection",ExpressionUUID->"66f7dbce-e1eb-4de2-830c-ea8414258d2d"],
Cell[6630, 175, 420, 9, 37, "Input",ExpressionUUID->"27437e76-d945-45ce-b5e1-5437c343f467"],
Cell[7053, 186, 409, 11, 37, "Input",ExpressionUUID->"5b2eaece-eb02-400b-bfab-8a3412223921"],
Cell[7465, 199, 1401, 31, 142, "Input",ExpressionUUID->"eec69c5a-55da-4aa6-8d27-9085f66e4b09"],
Cell[8869, 232, 292, 5, 37, "Input",ExpressionUUID->"115787c1-7a04-4383-ab12-7ef59ced5e68"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/code/README.md <==
# EPGP
Ehrenpreis-Palamodov Gaussian Processes for solving PDE. 

This directory contains example implementations of EPGP and S-EPGP.
We provide code to generate figures and tables in the paper, as well as code for generating the animations available in the supplementary material.
We also provide a self-contained implementation in the Jupyter notebook [demo.ipynb](demo.ipynb).

### Directory listing

```
.
├── EPGP
│   ├── 1Dheat              # 1D heat equation graphs, with PINN comparison
│   ├── 2Dheat              # 2D heat equation, with varying Gaussian measures on EPGP
│   ├── 2Dwave_comparison   # Table comparing EPGP, S-EPGP, and PINN on 2D waves
│   └── maxwell_generate    # Generating a solution of Maxwell's equations
└── S-EPGP
    ├── 2Dwave_learn        # Learning a vibrating membrane from data
    ├── 2Dwave_solve        # Solving a 2D wave from initial data
    └── maxwell             # Comparison between S-EPGP and PINN for Maxwell's equations
```


==> anc/code/S-EPGP/2Dwave_learn/generate_solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25841,        665]
NotebookOptionsPosition[     22760,        613]
NotebookOutlinePosition[     23228,        631]
CellTagsIndexPosition[     23185,        628]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Construct a solution to 2D wave", "Subsubsection",
 CellChangeTimes->{{3.874402444603409*^9, 3.874402450827612*^9}, {
  3.876221759357161*^9, 
  3.87622176047641*^9}},ExpressionUUID->"94dc8ff7-9bc7-43fa-9ab5-\
e64fc5c5295c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", " ", "=", " ", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"x", ",", "y", ",", " ", "t"}], "]"}], ",", " ", "t", ",", " ",
       "t"}], "]"}], " ", "==", " ", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"x", ",", "y", ",", " ", "t"}], "]"}], ",", " ", "x", ",", 
       " ", "x"}], "]"}], "+", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"x", ",", "y", ",", " ", "t"}], "]"}], ",", " ", "y", ",", 
       "y"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bc", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"0", ",", "y", ",", " ", "t"}], "]"}], " ", "==", "0"}], ",", 
     " ", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"1", ",", "y", ",", " ", "t"}], "]"}], " ", "==", " ", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"x", ",", "0", ",", "t"}], "]"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"x", ",", "1", ",", "t"}], "]"}], "==", "0"}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ic", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"x", ",", "y", ",", "0"}], "]"}], " ", "==", " ", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"4", " ", "\[Pi]", " ", "x"}], "]"}], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "y"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"z", "[", 
           RowBox[{"x", ",", "y", ",", " ", "t"}], "]"}], ",", " ", "t"}], 
         "]"}], " ", "/.", " ", 
        RowBox[{"t", " ", "->", " ", "0"}]}], ")"}], " ", "==", " ", "0"}]}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{"sol", " ", "=", " ", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"Flatten", "@", 
     RowBox[{"{", 
      RowBox[{"eq", ",", " ", "ic", ",", " ", "bc"}], "}"}]}], ",", " ", "z", 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{"x", ",", " ", "0", ",", " ", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", " ", "0", ",", " ", "5"}], "}"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.8762217725948133`*^9, 3.876221772599227*^9}, {
  3.8762220222847548`*^9, 3.876222119282444*^9}, {3.876222151979466*^9, 
  3.876222183754793*^9}, {3.8762223719430113`*^9, 3.876222381264917*^9}, {
  3.876222677227715*^9, 3.8762227010029507`*^9}, {3.8762227326943398`*^9, 
  3.876222734951089*^9}, {3.87622278817283*^9, 3.876222813507882*^9}, {
  3.876222863202382*^9, 3.8762228633192997`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fda599e3-a280-446d-9fc4-241351bad01f"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"z", "[", 
         RowBox[{"x", ",", "y", ",", "t"}], "]"}], "/.", " ", "sol"}], "]"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"AxesLabel", "->", 
       RowBox[{"{", 
        RowBox[{"\"\<x\>\"", ",", "\"\<y\>\"", ",", "\"\<z\>\""}], "}"}]}], 
      ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"Subdivide", "[", 
       RowBox[{"0", ",", "1", ",", "60"}], "]"}]}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.876221785382272*^9, 3.8762217853864813`*^9}, {
  3.8762223998336153`*^9, 3.8762225366822863`*^9}, {3.876222575370027*^9, 
  3.876222645022592*^9}, {3.876222878622764*^9, 3.876222883092682*^9}, {
  3.876223107286139*^9, 
  3.876223108402772*^9}},ExpressionUUID->"d418dad3-afd8-4fe7-b1d0-\
653375261d69"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate & save data", "Subsubsection",
 CellChangeTimes->{{3.8744036196764317`*^9, 
  3.874403629652136*^9}},ExpressionUUID->"c60766b8-7cc9-47b9-842a-\
77ec58180a44"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8744036316050673`*^9, 3.8744036377004232`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"252782a9-9f09-47c0-8da1-cbc68e7445c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"axis", "=", 
   RowBox[{"Subdivide", "[", 
    RowBox[{"0.", ",", "1", ",", "20"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87440052774753*^9, 3.874400546618519*^9}, {
  3.87440104951647*^9, 3.8744010497219143`*^9}, {3.8744037429984703`*^9, 
  3.874403744165107*^9}, {3.8744037927505293`*^9, 3.874403801246923*^9}, {
  3.875088741787928*^9, 3.8750887568123913`*^9}, {3.875189540029772*^9, 
  3.875189540381158*^9}, {3.875189573854394*^9, 3.875189579069955*^9}, {
  3.876223126619787*^9, 3.876223129842834*^9}, {3.8762231953587437`*^9, 
  3.876223198106599*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d7fbaaaf-1627-412d-bea8-ec47ef953a76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Subdivide", "[", 
    RowBox[{"0", ",", "1", ",", "20"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8744036517007933`*^9, 3.874403658892658*^9}, {
   3.8744037302694693`*^9, 3.874403732932066*^9}, 3.87440380309337*^9, {
   3.87508876025264*^9, 3.8750887623803377`*^9}, 3.8751895454704037`*^9, {
   3.875189587141739*^9, 3.875189587212407*^9}, {3.876223133018834*^9, 
   3.8762231330659323`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"aba44404-61d3-4c98-b5b1-c0fc773af8db"],

Cell[BoxData[
 RowBox[{"z", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"x", ",", "y", ",", "t"}], "]"}], "/.", " ", "sol"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "axis"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "axis"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "ts"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.876223139667266*^9, 3.876223153643605*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"a70c5664-8449-4d02-bb3e-d9e44f5e5254"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<wave.h5\>\"", ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.874404358403615*^9, 3.874404360379125*^9}, {
  3.874404584927231*^9, 3.874404591119692*^9}, {3.8762232131474943`*^9, 
  3.876223215819251*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"508b0180-1782-4d47-8c73-129730f40e29"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<axis.h5\>\"", ",", "axis"}], "]"}]], "Input",
 CellChangeTimes->{{3.875091703753389*^9, 3.8750917191922207`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"687f35ef-ec31-49fd-8f67-9cd2e2ef4c89"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ts.h5\>\"", ",", "ts"}], "]"}]], "Input",
 CellChangeTimes->{{3.875091723744054*^9, 3.875091728792244*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"49c5cd33-bf00-45bb-8f8e-194863704308"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualize", "Subsubsection",
 CellChangeTimes->{{3.874402416939582*^9, 
  3.8744024201959133`*^9}},ExpressionUUID->"ec41187e-cdec-473e-8279-\
358b52c69259"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nx", "=", 
   RowBox[{"Length", "[", "axis", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nt", "=", 
   RowBox[{"Length", "[", "ts", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.875796676302642*^9, 3.875796696125415*^9}, {
  3.8762972727950563`*^9, 3.8762972792529707`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a6a0027a-898c-40cc-81ca-fe2bb0f9e0cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"z", ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "nx", ",", "nt"}], "}"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.876297366138019*^9, 3.876297426044677*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5c7faec5-ddd7-4991-8a01-600d01d0ef3c"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"z", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8762974288520527`*^9, 3.876297437382978*^9}, {
  3.881733041445477*^9, 3.881733044309636*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"df475e2f-01b8-4ce2-acab-f4f6f3c91873"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<true_wave.png\>\"", ",", 
   RowBox[{"ImageAssemble", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListPlot3D", "[", 
        RowBox[{
         RowBox[{"z", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", " ", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}], ",", 
         RowBox[{"DataRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"ColorData", "[", 
           RowBox[{"{", 
            RowBox[{"\"\<Pastel\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}], "}"}], "]"}]}], 
         ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
         RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}], ",", 
     RowBox[{"ImageSize", "->", "300"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.876900838763816*^9, 3.876900903708157*^9}, {
  3.876900994141547*^9, 3.876901001485574*^9}, {3.8769012897119226`*^9, 
  3.8769013612881308`*^9}, {3.876901428504931*^9, 3.8769014344573097`*^9}, {
  3.8769015092735767`*^9, 3.876901529745632*^9}, {3.876901576074355*^9, 
  3.876901593947357*^9}, {3.8769016377407703`*^9, 3.876901645188045*^9}, {
  3.8769016761812973`*^9, 3.876901778318822*^9}, {3.876901827079434*^9, 
  3.876901833471167*^9}, {3.876901871636495*^9, 3.87690188882133*^9}, {
  3.876901951920629*^9, 3.8769019676078568`*^9}, {3.8769024488562803`*^9, 
  3.8769024498218412`*^9}, {3.876902480676622*^9, 3.876902482932412*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0070908c-efce-4d81-a948-c897873014bd"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<true_wave.mp4\>\"", ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListPlot3D", "[", 
      RowBox[{
       RowBox[{"z", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"ColorData", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<Pastel\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}], "}"}], "]"}]}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.88174205520503*^9, 3.8817420801973143`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"5241146d-2f83-401d-b193-976ce4ef315e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["PINN", "Subsubsection",
 CellChangeTimes->{{3.875796964979705*^9, 
  3.875796966470105*^9}},ExpressionUUID->"b2af6a14-d219-47c9-827a-\
4310fe7f9342"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PINN", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<PINN.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PINN", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"PINN", ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "nx", ",", "nt"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.875796594208303*^9, 3.87579661076616*^9}, {
  3.875796647958867*^9, 3.875796710606811*^9}, {3.8762975827310333`*^9, 
  3.8762975926674347`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ac80cfec-aca3-4b30-81bb-2db40f6a2680"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"PINN", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8762976028284273`*^9, 3.876297604454081*^9}, {
  3.876299005341668*^9, 3.876299005612054*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b1373462-a36e-483c-83a4-84ba66a80589"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<pinn_wave.png\>\"", ",", 
   RowBox[{"ImageAssemble", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListPlot3D", "[", 
        RowBox[{
         RowBox[{"PINN", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", " ", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}], ",", 
         RowBox[{"DataRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"ColorData", "[", 
           RowBox[{"{", 
            RowBox[{"\"\<Pastel\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}], "}"}], "]"}]}], 
         ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
         RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}], ",", 
     "\"\<Stretch\>\"", ",", 
     RowBox[{"ImageSize", "->", "300"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8769020394805937`*^9, 3.876902045348159*^9}, {
  3.876902395258512*^9, 3.876902417060094*^9}, {3.876902488833312*^9, 
  3.8769024903842163`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"874cc206-2454-42e2-b22c-7c5e5911eb64"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<pinn_wave.mp4\>\"", ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListPlot3D", "[", 
      RowBox[{
       RowBox[{"PINN", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"ColorData", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<Pastel\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}], "}"}], "]"}]}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8817419539243507`*^9, 3.881741979917386*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"d30ff892-2931-4e8e-9ca9-54577b5f07c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["GP", "Subsubsection",
 CellChangeTimes->{{3.875796976320097*^9, 
  3.8757969797260647`*^9}},ExpressionUUID->"ee16ba71-f3f3-491d-b8f9-\
7f8842da2132"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GP", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<GP.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GP", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"GP", ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "nx", ",", "nt"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.875796594208303*^9, 3.87579661076616*^9}, {
  3.875796647958867*^9, 3.875796710606811*^9}, {3.875796984871026*^9, 
  3.875797008294305*^9}, {3.876297219093197*^9, 3.876297264192203*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"bdf302e2-368a-4568-a602-3cd52a2548a3"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"GP", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8757971191792583`*^9, 3.8757971204538383`*^9}, 
   3.876297291010314*^9, {3.876297482606947*^9, 3.876297497943363*^9}, {
   3.876299015843728*^9, 3.876299016166449*^9}, {3.876299796001801*^9, 
   3.8762997989100533`*^9}, {3.876892936203216*^9, 3.87689293825879*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ab7ced61-243b-4be4-a007-4706052d5a0c"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<gp_wave.png\>\"", ",", 
   RowBox[{"ImageAssemble", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListPlot3D", "[", 
        RowBox[{
         RowBox[{"GP", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", " ", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}], ",", 
         RowBox[{"DataRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"ColorData", "[", 
           RowBox[{"{", 
            RowBox[{"\"\<Pastel\>\"", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}], "}"}], "]"}]}], 
         ",", 
         RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
         RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}], ",", 
     RowBox[{"ImageSize", "->", "300"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.876902059709943*^9, 3.876902065048408*^9}, {
  3.876902437915495*^9, 3.876902438813904*^9}, {3.87690250263107*^9, 
  3.8769025066598997`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"1e9fab16-3315-41c3-8b5b-5ab111d45485"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<gp_wave.mp4\>\"", ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListPlot3D", "[", 
      RowBox[{
       RowBox[{"GP", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}]}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"ColorData", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<Pastel\>\"", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}]}], "}"}], "]"}]}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"PerformanceGoal", "\[Rule]", "\"\<Quality\>\""}], ",", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "1", ",", "nt"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.881742027548585*^9, 3.881742035650023*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a534f863-237f-42a4-a9df-9865ddbe3246"]
}, Open  ]]
},
WindowSize->{963, 926},
WindowMargins->{{0, Automatic}, {35, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.25 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"94727fe9-697d-43f2-8f78-7f4c734ad319"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 230, 4, 56, "Subsubsection",ExpressionUUID->"94dc8ff7-9bc7-43fa-9ab5-e64fc5c5295c"],
Cell[813, 28, 2840, 81, 116, "Input",ExpressionUUID->"fda599e3-a280-446d-9fc4-241351bad01f"],
Cell[3656, 111, 1216, 33, 90, "Input",ExpressionUUID->"d418dad3-afd8-4fe7-b1d0-653375261d69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4909, 149, 173, 3, 56, "Subsubsection",ExpressionUUID->"c60766b8-7cc9-47b9-842a-77ec58180a44"],
Cell[5085, 154, 252, 4, 37, "Input",ExpressionUUID->"252782a9-9f09-47c0-8da1-cbc68e7445c0"],
Cell[5340, 160, 682, 12, 37, "Input",ExpressionUUID->"d7fbaaaf-1627-412d-bea8-ec47ef953a76"],
Cell[6025, 174, 537, 10, 37, "Input",ExpressionUUID->"aba44404-61d3-4c98-b5b1-c0fc773af8db"],
Cell[6565, 186, 575, 16, 37, "Input",ExpressionUUID->"a70c5664-8449-4d02-bb3e-d9e44f5e5254"],
Cell[7143, 204, 340, 6, 37, "Input",ExpressionUUID->"508b0180-1782-4d47-8c73-129730f40e29"],
Cell[7486, 212, 246, 4, 37, "Input",ExpressionUUID->"687f35ef-ec31-49fd-8f67-9cd2e2ef4c89"],
Cell[7735, 218, 240, 4, 37, "Input",ExpressionUUID->"49c5cd33-bf00-45bb-8f8e-194863704308"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8012, 227, 162, 3, 56, "Subsubsection",ExpressionUUID->"ec41187e-cdec-473e-8279-358b52c69259"],
Cell[8177, 232, 409, 9, 64, "Input",ExpressionUUID->"a6a0027a-898c-40cc-81ca-fe2bb0f9e0cd"],
Cell[8589, 243, 345, 9, 37, "Input",ExpressionUUID->"5c7faec5-ddd7-4991-8a01-600d01d0ef3c"],
Cell[8937, 254, 673, 17, 37, "Input",ExpressionUUID->"df475e2f-01b8-4ce2-acab-f4f6f3c91873"],
Cell[9613, 273, 2195, 47, 168, "Input",ExpressionUUID->"0070908c-efce-4d81-a948-c897873014bd"],
Cell[11811, 322, 1428, 35, 116, "Input",ExpressionUUID->"5241146d-2f83-401d-b193-976ce4ef315e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13276, 362, 155, 3, 56, "Subsubsection",ExpressionUUID->"b2af6a14-d219-47c9-827a-4310fe7f9342"],
Cell[13434, 367, 623, 16, 64, "Input",ExpressionUUID->"ac80cfec-aca3-4b30-81bb-2db40f6a2680"],
Cell[14060, 385, 676, 17, 37, "Input",ExpressionUUID->"b1373462-a36e-483c-83a4-84ba66a80589"],
Cell[14739, 404, 1737, 42, 168, "Input",ExpressionUUID->"874cc206-2454-42e2-b22c-7c5e5911eb64"],
Cell[16479, 448, 1432, 35, 142, "Input",ExpressionUUID->"d30ff892-2931-4e8e-9ca9-54577b5f07c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17948, 488, 155, 3, 56, "Subsubsection",ExpressionUUID->"ee16ba71-f3f3-491d-b8f9-7f8842da2132"],
Cell[18106, 493, 657, 16, 64, "Input",ExpressionUUID->"bdf302e2-368a-4568-a602-3cd52a2548a3"],
Cell[18766, 511, 846, 19, 37, "Input",ExpressionUUID->"ab7ced61-243b-4be4-a007-4706052d5a0c"],
Cell[19615, 532, 1700, 41, 168, "Input",ExpressionUUID->"1e9fab16-3315-41c3-8b5b-5ab111d45485"],
Cell[21318, 575, 1426, 35, 142, "Input",ExpressionUUID->"a534f863-237f-42a4-a9df-9865ddbe3246"]
}, Open  ]]
}
]
*)



==> anc/code/S-EPGP/2Dwave_learn/learn.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math
import h5py
from copy import deepcopy

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
# torch.set_default_dtype(torch.float32)
torch.set_default_dtype(torch.float64)
torch.manual_seed(13)



# Sampling using Mathematica
axis = torch.tensor(h5py.File('axis.h5')['Dataset1'][...], dtype=torch.float64)
time = torch.tensor(h5py.File('ts.h5')['Dataset1'][...], dtype=torch.float64)

n_axis = axis.shape[0]
n_time = time.shape[0]

Ps = torch.cartesian_prod(axis,axis,time)
xx, yy, tt = torch.meshgrid((axis, axis, time), indexing="ij")
# Number of points
lP = Ps.shape[0]
# Output dimension
ll = 1

# A numerical solution
udata = torch.tensor(h5py.File('wave.h5')['Dataset1'][...], dtype=torch.float64)
udata = udata.squeeze()

def getVarietyPoints(base):
    x,y = base.unbind(1)
    t = torch.sqrt(x.square() + y.square())

    return torch.stack([ torch.stack([x,y,t],1), torch.stack([x,y,-t],1) ])

def Phi(base, X):
    pts = getVarietyPoints(base)
    # return (pts.inner(X) * 1.j).exp().mean(0)
    return (pts.inner(X)).exp().mean(0)

def train(N):
    for epoch in range(N):
        PhiX = Phi(MC_base * 1.j, X)
        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H
        LA = torch.linalg.cholesky(A)
        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)

        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())
        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps
        nlml += LA.diag().real.log().sum()
        nlml += 0.5*S_diag.sum()

        opt.zero_grad()
        nlml.backward()
        opt.step()

        with torch.no_grad():
            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)
            err = (train_pred.real - Y).square().mean().sqrt()
            print(26*"~" + f'\nepoch {epoch}\n\
nlml {nlml}\n\
err {err}\n\
eps {eps.exp()}\n\
base std {MC_base.std(0)}\n\
min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')


n_MC = 16
MC_base = (torch.randn((n_MC, 2), device=device)).requires_grad_()
S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=True, device=device)
eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)

# Initial data
mask = Ps[:,2] <= time[2]
X = Ps[mask].to(torch.complex128).to(device)
Y = udata.flatten()[mask].view(-1,1).to(device)

opt = torch.optim.Adam([
    {'params': MC_base, 'lr': 1e-1},
    {'params': S_diag, 'lr': 1e-1},
    {'params': eps, 'lr': 1e-2}])
train(10000)



# Prediction
Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128).to(device))
PhiX = Phi(MC_base * 1.j, X)
A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H
LA = torch.linalg.cholesky(A)
alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)
pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)
pred = pred.real

pred.detach().cpu().flatten().numpy().tofile('GP.dat')



# Neural network structure, based on PINN paper
class PINN(nn.Module):
    def __init__(self, n_layers = 7, layer_size = 100):
        super(PINN,self).__init__()

        layer_tuple = tuple()
        for i in range(n_layers - 2):
            layer_tuple += (nn.Linear(layer_size, layer_size), nn.Tanh())

        self.layers = nn.Sequential(*(
            (nn.Linear(3, layer_size), nn.Tanh()) +\
            layer_tuple +\
            (nn.Linear(layer_size, 1),))
        )

    def forward(self, x):
        out = self.layers(x)
        return out


# Compute PDE values
def wave(f, x):
    dF, = torch.autograd.grad(f(x).sum(), x, create_graph = True)
    dFxx = torch.autograd.grad(dF[:,0].sum(), x, create_graph = True)[0][:,0]
    dFyy = torch.autograd.grad(dF[:,1].sum(), x, create_graph = True)[0][:,1]
    dFtt = torch.autograd.grad(dF[:,2].sum(), x, create_graph = True)[0][:,2]
    
    PDEs = dFxx + dFyy - dFtt
    return PDEs


# NN parameters
def trainPINN(mask, model, optimizer, loss_func, epochs = 1000, n_collocation = 100, weights = [1.,0.01]):
    Xinit = Ps[mask].to(device)
    Yinit = udata.reshape(-1)[mask].reshape(-1,1).to(device)

    for epoch in range(epochs):
        model.train()
        # Predict on initial data
        pred = model(Xinit)
        loss_data = loss_func(pred, Yinit)

        # Collocation points, unif random in [-2,2]^3 x [0,1]
        coll = torch.rand(n_collocation, 3) * torch.tensor([1,1,1]) + torch.tensor([0,0,0])
        coll = coll.requires_grad_().to(device)
        loss_pde = wave(model,coll).pow(2).sum()

        loss = weights[0] * loss_data + weights[1] * loss_pde

        # if (epoch+1)%1000 == 0:
        #     prediction = model(Ps).detach().squeeze()
        #     sn.heatmap(prediction.reshape(udata.shape), cmap = "vlag", xticklabels=False, yticklabels=False, vmin=-4, vmax=7, cbar = False)
        #     plt.pause(0.01)

        optimizer.zero_grad()
        loss.backward()
        optimizer.step()

        model.eval()
        epoch_RMSE = (model(Ps) - udata.reshape(-1,ll)).square().mean().sqrt()
        with torch.no_grad():
            # print
            print(f"Epoch {epoch+1}/{epochs}")
            print(10*"-")
            print(f"Data loss\t{loss_data.detach()}\nPDE Loss:\t{loss_pde.sum().detach()}\nLoss:\t\t{loss.detach()}")
            print(f'PINN RMSE:\t{epoch_RMSE}\n')
            # print(f'Norm:\t{model(Ps).norm()}')

Ps = Ps.to(device)
udata = udata.to(device)
model = PINN(15,200).to(device)
optimizer = torch.optim.Adam(model.parameters(), lr = 1e-4)
loss_func = nn.MSELoss()
trainPINN(mask, model, optimizer, loss_func, 200000, 500, [1000, 1])

model.eval()
pinn_pred = model(Ps).reshape(n_axis,n_axis,n_time).detach()
pinn_pred.cpu().detach().flatten().numpy().tofile('PINN.dat')

==> anc/code/S-EPGP/2Dwave_solve/2Dwave.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
# torch.set_default_dtype(torch.float32)
torch.set_default_dtype(torch.float64)
torch.manual_seed(13)



# Sampling parameters etc
n_axis = 51
n_time = 131

axis = torch.linspace(-2,2,n_axis, device=device)
time = torch.linspace(0,4,n_time, device=device)
Ps = torch.cartesian_prod(axis,axis,time)
# Number of points
lP = Ps.shape[0]


# Initial dataset
data_axis = torch.linspace(-5,5, 101, device=device)
data_time = torch.linspace(0,0,1, device=device)
data_Ps = torch.cartesian_prod(data_axis,data_axis,time)

mask = data_Ps[:,2] == 0.
X = data_Ps[mask]

Y = torch.where( ((X[:,0]-1).abs() < 1e-1) & (X[:,1].abs() < 1), 1., 0 )
Y += torch.where( ((X[:,0] - X[:,1] + 2).abs() < 1e-1) & (X[:,1] >= 0.2) & (X[:,1] <= 1.8) , 1., 0 )
Y = Y.view(-1,1)

X = X.to(torch.complex128)
Y = Y.to(torch.complex128)

# sn.heatmap(Y.view(n_axis, n_axis))

def getVarietyPoints(base):
    x,y = base.unbind(1)
    t = torch.sqrt(x.square() + y.square())

    return torch.stack([ torch.stack([x,y,t],1), torch.stack([x,y,-t],1) ])

def Phi(base, X):
    pts = getVarietyPoints(base)
    # return (pts.inner(X) * 1.j).exp().mean(0)
    return (pts.inner(X)).exp().mean(0)

def train(N):
    for epoch in range(N):
        PhiX = Phi(MC_base * 1.j, X)
        A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H
        LA = torch.linalg.cholesky(A)
        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)

        nlml = 1/(2*eps.exp()) * (Y.norm().square() - alpha.norm().square())
        nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * eps
        nlml += LA.diag().real.log().sum()
        nlml += 0.5*S_diag.sum()

        opt.zero_grad()
        nlml.backward()
        opt.step()

        with torch.no_grad():
            train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)
            err = (train_pred.real - Y).square().mean().sqrt()
            print(26*"~" + f'\nepoch {epoch}\n\
nlml {nlml}\n\
err {err}\n\
eps {eps.exp()}\n\
base std {MC_base.std(0)}\n\
min,max {train_pred.real.min().detach(),train_pred.real.max().detach()}')


n_MC = 2000
# MC_axis = torch.linspace(-1,1, n_MC, device=device) * 30
MC_base = (torch.randn((n_MC, 2), device=device)).requires_grad_()
# MC_base = torch.cartesian_prod(MC_axis,MC_axis).requires_grad_()
S_diag = torch.full((n_MC,), -np.log(n_MC), requires_grad=False, device=device)
# S_diag = torch.full((n_MC**2,), -np.log(n_MC**2), requires_grad=False, device=device)
eps = torch.tensor(np.log(1e-2), requires_grad=True, device=device)

opt = torch.optim.Adam([
    {'params': MC_base, 'lr': 1e-1},
    {'params': eps, 'lr': 1e-2}])
train(100000)
opt = torch.optim.Adam([
    {'params': MC_base, 'lr': 1e-1},
    {'params': eps, 'lr': 1e-2}])
train(100000)
opt = torch.optim.Adam([
    {'params': MC_base, 'lr': 1e-2},
    {'params': [S_diag, eps], 'lr': 1e-2}])
train(1000)
opt = torch.optim.Adam([
    {'params': MC_base, 'lr': 1e-3},
    {'params': [S_diag, eps], 'lr': 1e-3}])
train(300)


torch.save({
            'MC_base': MC_base.cpu(),
            'S_diag': S_diag.cpu(),
            'eps': eps.cpu(),
    }, "state.pt")


st = torch.load("state.pt")
MC_base = st['MC_base']
S_diag = st['S_diag']
eps = st['eps']

# Prediction
Phi_ = Phi(MC_base * 1.j, Ps.to(torch.complex128)).to(device)
PhiX = Phi(MC_base * 1.j, X)
A = torch.diag_embed((eps - S_diag).exp()) + PhiX @ PhiX.H
LA = torch.linalg.cholesky(A)
alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)
pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)
pred = pred.real

pred.detach().cpu().numpy().tofile("pred.dat")
axis.cpu().numpy().tofile("axis.dat")
time.cpu().numpy().tofile("time.dat")


plt.ion()
f, ax = plt.subplots()
# sn.kdeplot(x = MC_base.detach().numpy()[:,0], y = MC_base.detach().numpy()[:,1], fill=True)
sn.scatterplot(x = MC_base.detach().numpy()[:,0], y = MC_base.detach().numpy()[:,1], s=10)
sn.kdeplot(x = MC_base.detach().numpy()[:,0], y = MC_base.detach().numpy()[:,1], bw_adjust=0.5, fill=True)

==> anc/code/S-EPGP/2Dwave_solve/visualize.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5936,        154]
NotebookOptionsPosition[      5183,        135]
NotebookOutlinePosition[      5609,        152]
CellTagsIndexPosition[      5566,        149]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"cf7aef79-c007-450e-a269-974ea7ebf5c2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"wave", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<pred.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"axis", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<axis.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"time", "=", 
   RowBox[{"BinaryReadList", "[", 
    RowBox[{"\"\<time.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nx", "=", 
   RowBox[{"Length", "[", "axis", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nt", "=", 
   RowBox[{"Length", "[", "time", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"wave", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"wave", ",", 
     RowBox[{"{", 
      RowBox[{"nx", ",", "nx", ",", "nt"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.87871655781145*^9, 3.878716613500752*^9}, {
   3.878882644427908*^9, 3.878882644829331*^9}, {3.879485956441976*^9, 
   3.879485956672159*^9}, {3.879498727616741*^9, 3.879498745437105*^9}, 
   3.8794994920933857`*^9, {3.879503319124362*^9, 3.87950333766317*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"3e8c2cbb-1793-46c6-aa04-1eebcd93b7dd"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"wave", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Max", "[", "wave", "]"}], ",", 
         RowBox[{"Min", "[", "wave", "]"}]}], "}"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ColorData", "[", "\"\<RedBlueTones\>\"", "]"}], "[", 
          RowBox[{"1", "-", "#3"}], "]"}], "&"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "30"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.87871655781145*^9, 3.878716613500752*^9}, {
   3.878882644427908*^9, 3.878882644829331*^9}, {3.879485956441976*^9, 
   3.879485956672159*^9}, {3.879498727616741*^9, 3.879498745437105*^9}, 
   3.8794994920933857`*^9, {3.879503319124362*^9, 3.87950333766317*^9}, {
   3.8795038915021544`*^9, 3.8795038925155573`*^9}, {3.879503963327107*^9, 
   3.879504054596591*^9}, {3.879504086459055*^9, 3.879504103925971*^9}, {
   3.879504150171784*^9, 3.879504168727353*^9}, {3.879504630748802*^9, 
   3.879504631011887*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b032aa35-7c1b-47cf-9b71-2928cac5bc0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frames", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListPlot3D", "[", 
      RowBox[{
       RowBox[{"wave", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "All", ",", "t"}], "]"}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Max", "[", "wave", "]"}], ",", 
          RowBox[{"Min", "[", "wave", "]"}]}], "}"}]}], ",", 
       RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
       RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ColorData", "[", "\"\<RedBlueTones\>\"", "]"}], "[", 
           RowBox[{"1", "-", "#3"}], "]"}], "&"}], "}"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "nt"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.878890176276485*^9, 3.8788901800430517`*^9}, 
   3.8795041880278597`*^9, {3.879504268382313*^9, 3.879504272037676*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"9e015f66-1c10-4135-b631-54d814340632"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<crashing_waves5.mp4\>\"", ",", "frames"}], "]"}]], "Input",
 CellChangeTimes->{{3.8788901831240597`*^9, 3.878890194883254*^9}, {
   3.879488152718185*^9, 3.879488155032538*^9}, {3.879503351076418*^9, 
   3.879503354834779*^9}, 3.879505828919949*^9, {3.879506357513445*^9, 
   3.879506357611562*^9}, {3.880458840794716*^9, 
   3.88045884110645*^9}},ExpressionUUID->"3a53229d-9ed8-48fe-8453-\
fbe459200f42"]
},
WindowSize->{1065, 897},
WindowMargins->{{0, Automatic}, {Automatic, 50}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cca0b5ff-c44d-46f8-b7da-ca7005ed55bd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 182, 3, 46, "Input",ExpressionUUID->"cf7aef79-c007-450e-a269-974ea7ebf5c2"],
Cell[743, 25, 1252, 32, 202, "Input",ExpressionUUID->"3e8c2cbb-1793-46c6-aa04-1eebcd93b7dd"],
Cell[1998, 59, 1536, 33, 140, "Input",ExpressionUUID->"b032aa35-7c1b-47cf-9b71-2928cac5bc0a"],
Cell[3537, 94, 1180, 29, 109, "Input",ExpressionUUID->"9e015f66-1c10-4135-b631-54d814340632"],
Cell[4720, 125, 459, 8, 46, "Input",ExpressionUUID->"3a53229d-9ed8-48fe-8453-fbe459200f42"]
}
]
*)



==> anc/code/S-EPGP/maxwell/generate_solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     22365,        566]
NotebookOptionsPosition[     18626,        509]
NotebookOutlinePosition[     19054,        526]
CellTagsIndexPosition[     19011,        523]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Construct a solution to Maxwell", "Subsubsection",
 CellChangeTimes->{{3.874402444603409*^9, 
  3.874402450827612*^9}},ExpressionUUID->"94dc8ff7-9bc7-43fa-9ab5-\
e64fc5c5295c"],

Cell[BoxData[{
 RowBox[{"EE0s", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "7"}], ",", "2", ",", "3"}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"k0s", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "3", ",", 
      RowBox[{"-", "2"}]}], "}"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.878370090496605*^9, 3.87837012922399*^9}, {
  3.8783704342303762`*^9, 3.878370434629362*^9}, {3.880443699379002*^9, 
  3.8804437013213987`*^9}, {3.8804437350268583`*^9, 3.880443771642004*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"0ee90c47-1a54-40ad-9861-90a148415f6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", 
   RowBox[{"x_", ",", "y_", ",", "z_", ",", "t_"}], "]"}], "=", 
  RowBox[{"MapThread", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ComplexExpand", "[", 
      RowBox[{"Re", "[", 
       RowBox[{"#1", "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"#2", ".", 
             RowBox[{"{", 
              RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "-", 
            RowBox[{
             RowBox[{"Norm", "[", "#2", "]"}], "t"}]}], ")"}]}], "]"}]}], 
       "]"}], "]"}], "&"}], ",", 
    RowBox[{"{", 
     RowBox[{"EE0s", ",", "k0s"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.878370132752762*^9, 3.8783702529766693`*^9}, {
  3.878370303283877*^9, 3.878370309379311*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b92125b7-11b1-42b9-8fa9-f62babefa111"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{"x_", ",", "y_", ",", "z_", ",", "t_"}], "]"}], "=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"tmp", "[", 
    RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.878370315380424*^9, 3.878370339443428*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5a3ea5bf-8282-469f-9b23-e10e82153fb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BB", "[", 
   RowBox[{"x_", ",", "y_", ",", "z_", ",", "t_"}], "]"}], "=", 
  RowBox[{"Plus", "@@", 
   RowBox[{"MapThread", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"#1", "/", 
         RowBox[{"Norm", "[", "#1", "]"}]}], ")"}], "\[Cross]", "#2"}], "&"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"k0s", ",", 
       RowBox[{"tmp", "[", 
        RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.878370352284383*^9, 3.878370406021841*^9}, {
  3.878370471893135*^9, 3.878370473517712*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"ec549740-2a14-4fab-b0e8-d734bb8ef6d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check if EE and BB satisfy Maxwell:", "Subsubsection",
 CellChangeTimes->{{3.874402399250243*^9, 
  3.874402409795866*^9}},ExpressionUUID->"9092aec0-feca-45c1-a87b-\
753fa671f89f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Div", "[", 
   RowBox[{
    RowBox[{"EE", "[", 
     RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8744014223721437`*^9, 3.8744014605176287`*^9}, {
  3.874401503117179*^9, 3.874401513470048*^9}, {3.87440159085439*^9, 
  3.8744015909497833`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"bc2dbcc3-4eff-4a9b-b90d-bd8dfb2aae86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Div", "[", 
   RowBox[{
    RowBox[{"BB", "[", 
     RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.874401527574753*^9, 3.874401544205695*^9}, {
  3.874401595126102*^9, 3.8744015953738327`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"07f7717f-b968-455c-b9f3-8e38157496e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Curl", "[", 
    RowBox[{
     RowBox[{"EE", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], "+", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"BB", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", "t"}], "]"}]}],
   "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.874401563750746*^9, 3.8744016318143883`*^9}, {
  3.874401708805987*^9, 3.874401709158268*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"1f11402b-c463-41d3-a565-75e3126c0d71"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Curl", "[", 
    RowBox[{
     RowBox[{"BB", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "z"}], "}"}]}], "]"}], "-", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"EE", "[", 
      RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], ",", "t"}], "]"}]}],
   "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.874401711020451*^9, 3.874401729967465*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"2debc384-a598-4d72-aeaa-3dadf819850a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generate & save data", "Subsubsection",
 CellChangeTimes->{{3.8744036196764317`*^9, 
  3.874403629652136*^9}},ExpressionUUID->"c60766b8-7cc9-47b9-842a-\
77ec58180a44"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8744036316050673`*^9, 3.8744036377004232`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"252782a9-9f09-47c0-8da1-cbc68e7445c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"axis", "=", 
   RowBox[{"Subdivide", "[", 
    RowBox[{
     RowBox[{"-", "1."}], ",", "1", ",", "10"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87440052774753*^9, 3.874400546618519*^9}, {
  3.87440104951647*^9, 3.8744010497219143`*^9}, {3.8744037429984703`*^9, 
  3.874403744165107*^9}, {3.8744037927505293`*^9, 3.874403801246923*^9}, {
  3.875088741787928*^9, 3.8750887568123913`*^9}, {3.877575332738035*^9, 
  3.877575333031563*^9}, {3.878369826636683*^9, 3.87836982815611*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"d7fbaaaf-1627-412d-bea8-ec47ef953a76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Subdivide", "[", 
    RowBox[{"0", ",", "2", ",", "10"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8744036517007933`*^9, 3.874403658892658*^9}, {
   3.8744037302694693`*^9, 3.874403732932066*^9}, 3.87440380309337*^9, {
   3.87508876025264*^9, 3.8750887623803377`*^9}, {3.877575338946237*^9, 
   3.877575339159774*^9}, {3.8783698338361397`*^9, 3.87836983395604*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"aba44404-61d3-4c98-b5b1-c0fc773af8db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EEdata", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"EE", "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "axis"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "axis"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "axis"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "ts"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<FinestGrained\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.874403752223773*^9, 3.874403779220519*^9}, {
  3.875088772013105*^9, 3.875088786564262*^9}, {3.875089421740226*^9, 
  3.875089430958622*^9}, {3.875089492466362*^9, 3.875089495814502*^9}, {
  3.875089748649063*^9, 3.875089752028356*^9}, {3.875089797808099*^9, 
  3.875089800387207*^9}, {3.8750903655901737`*^9, 3.875090416111659*^9}, {
  3.8750910533844013`*^9, 3.875091066031726*^9}, {3.875091516203662*^9, 
  3.875091529099338*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"87ac8a15-e000-4848-b2c8-a564afbe1a0c"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<EEdata.h5\>\"", ",", "EEdata"}], "]"}]], "Input",
 CellChangeTimes->{{3.874404358403615*^9, 3.874404360379125*^9}, {
  3.874404584927231*^9, 3.874404591119692*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"508b0180-1782-4d47-8c73-129730f40e29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BBdata", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"BB", "[", 
       RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "axis"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "axis"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", "axis"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "ts"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<FinestGrained\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.874403752223773*^9, 3.874403779220519*^9}, {
  3.875088772013105*^9, 3.875088786564262*^9}, {3.875089421740226*^9, 
  3.875089430958622*^9}, {3.875089492466362*^9, 3.875089495814502*^9}, {
  3.875089748649063*^9, 3.875089752028356*^9}, {3.875089797808099*^9, 
  3.875089800387207*^9}, {3.8750903655901737`*^9, 3.875090416111659*^9}, {
  3.8750910533844013`*^9, 3.875091066031726*^9}, {3.875091516203662*^9, 
  3.875091548810567*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"d0f1d113-538b-4c16-b6d1-fb91d6950469"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<BBdata.h5\>\"", ",", "BBdata"}], "]"}]], "Input",
 CellChangeTimes->{{3.87440459369009*^9, 3.874404601479501*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c21d19d5-283d-48ac-adfe-f0154c471ae3"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<axis.h5\>\"", ",", "axis"}], "]"}]], "Input",
 CellChangeTimes->{{3.875091703753389*^9, 3.8750917191922207`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"687f35ef-ec31-49fd-8f67-9cd2e2ef4c89"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ts.h5\>\"", ",", "ts"}], "]"}]], "Input",
 CellChangeTimes->{{3.875091723744054*^9, 3.875091728792244*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"49c5cd33-bf00-45bb-8f8e-194863704308"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Visualize", "Subsubsection",
 CellChangeTimes->{{3.874402416939582*^9, 
  3.8744024201959133`*^9}},ExpressionUUID->"ec41187e-cdec-473e-8279-\
358b52c69259"],

Cell[BoxData[
 RowBox[{"EEdata", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{"\"\<EEdata.h5\>\"", ",", 
     RowBox[{"{", "\"\<Data\>\"", "}"}]}], "]"}], "[", "\"\</Dataset1\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.877511322875243*^9, 3.877511330427948*^9}, {
  3.877511388098106*^9, 3.877511417201283*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"7181cf86-b435-4dbd-83d4-d1c8f68917e2"],

Cell[BoxData[
 RowBox[{"BBdata", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{"\"\<BBdata.h5\>\"", ",", 
     RowBox[{"{", "\"\<Data\>\"", "}"}]}], "]"}], "[", "\"\</Dataset1\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.877511452881371*^9, 3.8775114565855417`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"70d677ac-5ff8-49be-8c2b-9ca14f20c834"],

Cell[BoxData[
 RowBox[{"axis", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{"\"\<axis.h5\>\"", ",", 
     RowBox[{"{", "\"\<Data\>\"", "}"}]}], "]"}], "[", "\"\</Dataset1\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8775114666817093`*^9, 3.877511495089665*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7631e55e-e6ee-482e-a629-f2b6824289a8"],

Cell[BoxData[
 RowBox[{"ts", "=", 
  RowBox[{
   RowBox[{"Import", "[", 
    RowBox[{"\"\<ts.h5\>\"", ",", 
     RowBox[{"{", "\"\<Data\>\"", "}"}]}], "]"}], "[", "\"\</Dataset1\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.877511496589137*^9, 3.877511506921743*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"bd07046e-34f6-43c0-b957-1fbbd0c56d3d"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListStreamPlot3D", "[", 
     RowBox[{"EEdata", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", "All", ",", "t", ",", "All"}], "]"}], 
      "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", 
      RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.874398270864376*^9, 3.87439827851123*^9}, {
  3.874398315734908*^9, 3.87439839479897*^9}, {3.874398434776326*^9, 
  3.8743984642083197`*^9}, {3.874399836182311*^9, 3.874399839914775*^9}, {
  3.8744006032176857`*^9, 3.874400646346368*^9}, {3.874400790208819*^9, 
  3.874400816376597*^9}, {3.874402275326092*^9, 3.874402319069089*^9}, {
  3.874403875364183*^9, 3.8744038754602127`*^9}, {3.874403991572033*^9, 
  3.8744040294509907`*^9}, {3.874404082100562*^9, 3.8744041083886223`*^9}, {
  3.87440414951644*^9, 3.874404149988377*^9}, {3.874404180316546*^9, 
  3.874404223796425*^9}, {3.875091582040983*^9, 3.875091585280545*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"97cde4fe-5796-480d-bbea-5f5f6b2f3bb5"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListStreamPlot3D", "[", 
     RowBox[{"BBdata", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", "All", ",", "t", ",", "All"}], "]"}], 
      "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", 
      RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.874404261081552*^9, 3.8744042619259567`*^9}, {
  3.875091589480998*^9, 3.875091592000019*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"2d1d3362-69d2-4ccc-9ebf-3b67d2a7ccc3"],

Cell[BoxData[
 RowBox[{"GPdata", "=", 
  RowBox[{"BinaryReadList", "[", 
   RowBox[{"\"\<GP.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8775115241067343`*^9, 3.87751153136243*^9}, {
  3.877511562537565*^9, 3.877511572314766*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"a9f3d6dd-c19b-4118-944b-d95f814ccf54"],

Cell[BoxData[
 RowBox[{"GP", "=", 
  RowBox[{"ArrayReshape", "[", 
   RowBox[{"GPdata", ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "11", ",", "11", ",", "6"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.877511578244178*^9, 3.877511619857602*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"751f5ab4-1eac-4fcf-a4fc-41c4eb1c0d69"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListStreamPlot3D", "[", 
     RowBox[{"GP", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", "All", ",", "t", ",", 
        RowBox[{"1", ";;", "3"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", 
      RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.877511648266108*^9, 3.87751165603585*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"48402af9-f897-4cc6-8007-24cb64ea53e3"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListStreamPlot3D", "[", 
     RowBox[{"GP", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", "All", ",", "t", ",", 
        RowBox[{"4", ";;", "6"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", 
      RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8775116629380198`*^9, 3.877511664065838*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"b5d69a04-b807-4eae-983c-c7048b62dd37"],

Cell[BoxData[
 RowBox[{"PINNdata", "=", 
  RowBox[{"BinaryReadList", "[", 
   RowBox[{"\"\<PINN.dat\>\"", ",", "\"\<Real64\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8775115241067343`*^9, 3.87751153136243*^9}, {
  3.877511562537565*^9, 3.877511572314766*^9}, {3.877519463745598*^9, 
  3.877519469486162*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"aaa4a094-5fda-4817-9ffa-4128da8042cc"],

Cell[BoxData[
 RowBox[{"PINN", "=", 
  RowBox[{"ArrayReshape", "[", 
   RowBox[{"PINNdata", ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", "11", ",", "11", ",", "11", ",", "6"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.877511578244178*^9, 3.877511619857602*^9}, {
  3.877519471764287*^9, 3.87751947590969*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"53f2f7a4-c75c-486e-9675-03b48e4cc5bc"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListStreamPlot3D", "[", 
     RowBox[{"PINN", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", "All", ",", "t", ",", 
        RowBox[{"1", ";;", "3"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", 
      RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.877511648266108*^9, 3.87751165603585*^9}, {
  3.877519480485313*^9, 3.877519481048114*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"e9f019a9-6dd5-4f07-91fe-e974b4c9dbe4"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"ListStreamPlot3D", "[", 
     RowBox[{"PINN", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "All", ",", "All", ",", "t", ",", 
        RowBox[{"4", ";;", "6"}]}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "1", ",", 
      RowBox[{"Length", "[", "ts", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8775116629380198`*^9, 3.877511664065838*^9}, {
  3.877519485566024*^9, 3.877519486149283*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"cea189df-8291-46b3-956f-0f2cd64f9f00"]
}, Open  ]]
},
WindowSize->{963, 926},
WindowMargins->{{256, Automatic}, {Automatic, 30}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"94727fe9-697d-43f2-8f78-7f4c734ad319"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 182, 3, 56, "Subsubsection",ExpressionUUID->"94dc8ff7-9bc7-43fa-9ab5-e64fc5c5295c"],
Cell[765, 27, 1322, 38, 64, "Input",ExpressionUUID->"0ee90c47-1a54-40ad-9861-90a148415f6f"],
Cell[2090, 67, 897, 24, 64, "Input",ExpressionUUID->"b92125b7-11b1-42b9-8fa9-f62babefa111"],
Cell[2990, 93, 374, 8, 37, "Input",ExpressionUUID->"5a3ea5bf-8282-469f-9b23-e10e82153fb5"],
Cell[3367, 103, 712, 20, 37, "Input",ExpressionUUID->"ec549740-2a14-4fab-b0e8-d734bb8ef6d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4116, 128, 186, 3, 56, "Subsubsection",ExpressionUUID->"9092aec0-feca-45c1-a87b-753fa671f89f"],
Cell[4305, 133, 504, 12, 37, "Input",ExpressionUUID->"bc2dbcc3-4eff-4a9b-b90d-bd8dfb2aae86"],
Cell[4812, 147, 452, 11, 37, "Input",ExpressionUUID->"07f7717f-b968-455c-b9f3-8e38157496e1"],
Cell[5267, 160, 615, 16, 37, "Input",ExpressionUUID->"1f11402b-c463-41d3-a565-75e3126c0d71"],
Cell[5885, 178, 564, 15, 37, "Input",ExpressionUUID->"2debc384-a598-4d72-aeaa-3dadf819850a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6486, 198, 173, 3, 56, "Subsubsection",ExpressionUUID->"c60766b8-7cc9-47b9-842a-77ec58180a44"],
Cell[6662, 203, 253, 4, 37, "Input",ExpressionUUID->"252782a9-9f09-47c0-8da1-cbc68e7445c0"],
Cell[6918, 209, 603, 11, 37, "Input",ExpressionUUID->"d7fbaaaf-1627-412d-bea8-ec47ef953a76"],
Cell[7524, 222, 509, 9, 37, "Input",ExpressionUUID->"aba44404-61d3-4c98-b5b1-c0fc773af8db"],
Cell[8036, 233, 1107, 25, 64, "Input",ExpressionUUID->"87ac8a15-e000-4848-b2c8-a564afbe1a0c"],
Cell[9146, 260, 297, 5, 37, "Input",ExpressionUUID->"508b0180-1782-4d47-8c73-129730f40e29"],
Cell[9446, 267, 1107, 25, 64, "Input",ExpressionUUID->"d0f1d113-538b-4c16-b6d1-fb91d6950469"],
Cell[10556, 294, 247, 4, 37, "Input",ExpressionUUID->"c21d19d5-283d-48ac-adfe-f0154c471ae3"],
Cell[10806, 300, 246, 4, 37, "Input",ExpressionUUID->"687f35ef-ec31-49fd-8f67-9cd2e2ef4c89"],
Cell[11055, 306, 240, 4, 37, "Input",ExpressionUUID->"49c5cd33-bf00-45bb-8f8e-194863704308"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11332, 315, 162, 3, 56, "Subsubsection",ExpressionUUID->"ec41187e-cdec-473e-8279-358b52c69259"],
Cell[11497, 320, 408, 9, 37, "Input",ExpressionUUID->"7181cf86-b435-4dbd-83d4-d1c8f68917e2"],
Cell[11908, 331, 361, 8, 37, "Input",ExpressionUUID->"70d677ac-5ff8-49be-8c2b-9ca14f20c834"],
Cell[12272, 341, 357, 8, 37, "Input",ExpressionUUID->"7631e55e-e6ee-482e-a629-f2b6824289a8"],
Cell[12632, 351, 351, 8, 37, "Input",ExpressionUUID->"bd07046e-34f6-43c0-b957-1fbbd0c56d3d"],
Cell[12986, 361, 1128, 21, 37, "Input",ExpressionUUID->"97cde4fe-5796-480d-bbea-5f5f6b2f3bb5"],
Cell[14117, 384, 596, 14, 37, "Input",ExpressionUUID->"2d1d3362-69d2-4ccc-9ebf-3b67d2a7ccc3"],
Cell[14716, 400, 344, 7, 37, "Input",ExpressionUUID->"a9f3d6dd-c19b-4118-944b-d95f814ccf54"],
Cell[15063, 409, 356, 9, 37, "Input",ExpressionUUID->"751f5ab4-1eac-4fcf-a4fc-41c4eb1c0d69"],
Cell[15422, 420, 565, 14, 37, "Input",ExpressionUUID->"48402af9-f897-4cc6-8007-24cb64ea53e3"],
Cell[15990, 436, 568, 14, 37, "Input",ExpressionUUID->"b5d69a04-b807-4eae-983c-c7048b62dd37"],
Cell[16561, 452, 397, 8, 37, "Input",ExpressionUUID->"aaa4a094-5fda-4817-9ffa-4128da8042cc"],
Cell[16961, 462, 408, 10, 37, "Input",ExpressionUUID->"53f2f7a4-c75c-486e-9675-03b48e4cc5bc"],
Cell[17372, 474, 616, 15, 37, "Input",ExpressionUUID->"e9f019a9-6dd5-4f07-91fe-e974b4c9dbe4"],
Cell[17991, 491, 619, 15, 37, "Input",ExpressionUUID->"cea189df-8291-46b3-956f-0f2cd64f9f00"]
}, Open  ]]
}
]
*)



==> anc/code/S-EPGP/maxwell/maxwell.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math
import h5py
import time as t

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
# torch.set_default_dtype(torch.float32)
torch.set_default_dtype(torch.float64)
torch.manual_seed(13)



# Sampling using Mathematica
axis = torch.tensor(h5py.File('axis.h5')['Dataset1'][...], dtype=torch.float64)
time = torch.tensor(h5py.File('ts.h5')['Dataset1'][...], dtype=torch.float64)

n_axis = axis.shape[0]
n_time = time.shape[0]

Ps = torch.cartesian_prod(axis,axis,axis,time).to(device)
# Number of points
lP = Ps.shape[0]
# Output dimension
ll = 6

# Get random training sets based on parameters.
# This is a flattened version of EBdata
# full = True will give result in both E and B for each time point
def randomMask(n_pts = 10, initial = False, full = True):
    mask = torch.zeros(lP*ll).bool()
    if full and not initial:
        idx = (ll * torch.randperm(lP)[:n_pts].unsqueeze(1)) + torch.arange(0,ll)
        mask[idx.reshape(-1)] = True

    if not full and not initial:
        idx = torch.randperm(lP*ll)[:n_pts]
        mask[idx] = True

    if full and initial:
        idx = ll * n_time * torch.randperm(n_axis**3)[:n_pts].unsqueeze(1) + torch.arange(0,ll)
        mask[idx.reshape(-1)] = True

    if not full and initial:
        idx = n_time * torch.randperm(ll * n_axis**3)[:n_pts]
        mask[idx] = True
        mask = mask.reshape(n_axis, n_axis, n_axis, ll, n_time).permute([0,1,2,4,3]).reshape(-1)    
    return mask

# An exact solution
Edata = torch.tensor(h5py.File('EEdata.h5')['Dataset1'][...], dtype=torch.float64)
Bdata = torch.tensor(h5py.File('BBdata.h5')['Dataset1'][...], dtype=torch.float64)
EBdata = torch.cat([Edata, Bdata], 4)
EBdata = EBdata.to(device)
EBdata.shape

## PDE solving Gaussian Process
# Input: a lM * 4 tensor of Monte-Carlo points
# Output: a lM * ll * 6 tensor of Noetherian operators evaluated at MC points
def noethOp(M, op):
    x,y,z,t = M.unbind(-1)
    O = torch.zeros_like(x)
    if op == 0:
        return torch.stack([x*z, y*z, z**2-t**2, y*t, -x*t, O], -1)
    if op == 1:
        return torch.stack([x*y, y**2-t**2, y*z, -z*t, O, x*t], -1)
    if op == 2:
        return torch.stack([-y**2-z**2, x*y, x*z, O, z*t, -y*t], -1)
    if op == 3:
        return torch.stack([-y*t, x*t, O, x*z, y*z, z**2-t**2], -1)
    if op == 4:
        return torch.stack([z*t, O, -x*t, x*y, y**2-t**2, y*z], -1)
    if op == 5:
        return torch.stack([O, -z*t, y*t, -y**2-z**2, x*y, x*z], -1)
    else:
        raise Exception("not a valid operator")

def getVarPoints(diracs):
    x, y, z = diracs.unbind(1)
    t = (x**2 + y**2 + z**2).sqrt()
    return torch.stack( [ torch.stack([x,y,z,t],1), torch.stack([x,y,z,-t],1) ] )


def Phi(Z, X):
    cols = torch.stack([ noethOp(Mp, i) for i, Mp in enumerate(Z.unbind(1)) ], 1)

    rows = (Z.unsqueeze(-2) * X).sum(-1).exp()

    summands = rows.unsqueeze(-1) * cols.unsqueeze(-2)

    return summands.flatten(-2,-1).flatten(1,2).mean(0)




### S-EPGP ###
class SEPGP:
    def __init__(self,n_spectral, n_ops = 6, lr = 1e-2):
        self.n_spectral = n_spectral
        self.n_ops = n_ops
        self.base_pts = torch.randn((self.n_ops, self.n_spectral, 3), device=device).requires_grad_()
        self.eps = torch.tensor(np.log(1e-6), device=device).requires_grad_()
        self.S_diag = torch.full((self.n_spectral*self.n_ops,), 0., device=device).requires_grad_()

        self.opt = torch.optim.Adam([self.base_pts, self.eps, self.S_diag], lr = lr)

    def train(self,X,Y,epochs = 10000):
        for epoch in range(epochs):
            Z = getVarPoints(self.base_pts.flatten(0,1)).unflatten(1, (self.n_ops, self.n_spectral))
            PhiX = Phi(Z * 1.j, X)
            A = (self.n_ops * self.n_spectral) * torch.diag_embed((self.eps - self.S_diag).exp()) + PhiX @ PhiX.H
            LA = torch.linalg.cholesky(A)
            alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)

            nlml = 1/(2*self.eps.exp()) * (Y.norm().square() - alpha.norm().square())
            nlml += (PhiX.shape[1] - PhiX.shape[0])/2 * self.eps
            nlml += LA.diag().real.log().sum()
            nlml += 0.5*self.S_diag.sum()

            self.opt.zero_grad()
            nlml.backward()
            self.opt.step()

            with torch.no_grad():
                train_pred = PhiX.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)
                err = (train_pred.real - Y).square().mean().sqrt()
                print(26*"~" + f'\nepoch {epoch}\n\
nlml {nlml}\n\
err {err}\n\
eps {self.eps.exp()}\n')

    def predict(self, X, Y):
        Z = getVarPoints(self.base_pts.flatten(0,1)).unflatten(1, (self.n_ops, self.n_spectral))
        Phi_ = Phi(Z * 1.j, Ps).to(device)
        PhiX = Phi(Z * 1.j, X)
        A = (self.n_ops * self.n_spectral) * torch.diag_embed((self.eps - self.S_diag).exp()) + PhiX @ PhiX.H
        LA = torch.linalg.cholesky(A)
        alpha = torch.linalg.solve_triangular(LA, PhiX @ Y.to(torch.complex128), upper=False)
        pred = Phi_.H @ torch.linalg.solve_triangular(LA.H, alpha, upper=True)
        return pred.real.view_as(EBdata)

def make_initial_data(n):
    mask = randomMask(n)
    X = Ps[mask.reshape(-1,ll).all(1)]
    Y = EBdata.flatten()[mask].reshape(-1,1)
    return X,Y


# Initial data
torch.manual_seed(42)
X,Y = make_initial_data(1000)
model = SEPGP(24, lr=1e-2)
model.train(X,Y,10000)
pred = model.predict(X,Y)
(pred-EBdata).square().mean().sqrt()



pred.detach().cpu().numpy().tofile("pred.dat")
axis.cpu().numpy().tofile("axis.dat")
time.cpu().numpy().tofile("time.dat")








### PINN ####

# Neural network structure, based on PINN paper
class PINN(nn.Module):
    def __init__(self, n_layers = 7, layer_size = 100):
        super(PINN,self).__init__()

        layer_tuple = tuple()
        for i in range(n_layers - 2):
            layer_tuple += (nn.Linear(layer_size, layer_size), nn.Tanh())

        self.layers = nn.Sequential(*(
            (nn.Linear(4, layer_size), nn.Tanh()) +\
            layer_tuple +\
            (nn.Linear(layer_size, 6),))
        )

    def forward(self, x):
        out = self.layers(x)
        return out


# Compute PDE values
def maxwell(f, x):
    dEx, = torch.autograd.grad(f(x)[:,0].sum(), x, create_graph = True)
    dEy, = torch.autograd.grad(f(x)[:,1].sum(), x, create_graph = True)
    dEz, = torch.autograd.grad(f(x)[:,2].sum(), x, create_graph = True)
    dBx, = torch.autograd.grad(f(x)[:,3].sum(), x, create_graph = True)
    dBy, = torch.autograd.grad(f(x)[:,4].sum(), x, create_graph = True)
    dBz, = torch.autograd.grad(f(x)[:,5].sum(), x, create_graph = True)

    PDEs = torch.stack([
        dEx[:,0] + dEy[:,1] + dEz[:,2], # div E = 0
        -dEy[:,2] + dEz[:,1] + dBx[:,3],
        dEx[:,2] - dEz[:,0] + dBy[:,3],
        -dEx[:,1] + dEy[:,0] + dBz[:,3], # curl E = - dB/dt
        dBx[:,0] + dBy[:,1] + dBz[:,2], # div B = 0
        -dBy[:,2] + dBz[:,1] - dEx[:,3],
        dBx[:,2] - dBz[:,0] - dEy[:,3],
        -dBx[:,1] + dBy[:,0] - dEz[:,3] # curl B = dE/dt
        ])
    return PDEs


# NN parameters
def trainPINN(model, optimizer, loss_func, epochs = 1000, n_collocation = 100, weights = [1.,0.01]):
    Xinit = X
    Yinit = Y.reshape(-1,6)

    if(Xinit.shape[0] != Yinit.shape[0]):
        raise ValueError("PINN needs to be trained on all outputs simultaneously")

    for epoch in range(epochs):
        model.train()
        # Predict on initial data
        pred = model(Xinit)
        loss_data = loss_func(pred, Yinit)

        # Collocation points, unif random in [-1,1]^3 x [0,2]
        coll = torch.rand(n_collocation, 4) * torch.tensor([2,2,2,2]) + torch.tensor([-1,-1,-1,0])
        coll = coll.requires_grad_().to(device)
        loss_pde = maxwell(model,coll).pow(2).mean(1).sum()

        loss = weights[0] * loss_data + weights[1] * loss_pde

        # if (epoch+1)%1000 == 0:
        #     prediction = model(Ps).detach().squeeze()
        #     sn.heatmap(prediction.reshape(udata.shape), cmap = "vlag", xticklabels=False, yticklabels=False, vmin=-4, vmax=7, cbar = False)
        #     plt.pause(0.01)

        optimizer.zero_grad()
        loss.backward()
        optimizer.step()

        model.eval()
        epoch_RMSE = (model(Ps) - EBdata.reshape(-1,ll)).square().mean().sqrt()
        with torch.no_grad():
            # print
            print(f"Epoch {epoch+1}/{epochs}")
            print(10*"-")
            print(f"Data loss\t{loss_data.detach()}\nPDE Loss:\t{loss_pde.sum().detach()}\nLoss:\t\t{loss.detach()}")
            print(f'PINN RMSE:\t{epoch_RMSE}\n')


model = PINN(7,100).to(device)
optimizer = torch.optim.Adam(model.parameters(), lr = 1e-3)
loss_func = nn.MSELoss()
trainPINN(model, optimizer, loss_func, 9000, 500, [1, 1])
optmizer = torch.optim.LBFGS(model.parameters(), lr=1)
trainPINN(model, optimizer, loss_func, 1000, 500, [1, 1])

model.eval()
model(Ps).detach().flatten().numpy().tofile('PINN.dat')


### Data gathering
torch.manual_seed(42)
ep_results = pd.DataFrame(columns = ['n_MC', 'n_data', 'time', 'result'])
pinn_results = pd.DataFrame(columns = ['width', 'n_data', 'time', 'result'])

for repeat in range(10):
    for n_data in [5,10,50,100,1000]:
        X,Y = make_initial_data(n_data)
        for n_mc in [4,8,16,32,64]:
            model = SEPGP(n_mc, lr=1e-2)
            start = t.time()
            model.train(X,Y,10000)
            end = t.time()
            pred = model.predict(X,Y)
            ep_results.loc[len(ep_results)] = [n_mc, n_data, end-start, pred.cpu().detach()]
            ep_results.to_pickle("ep_results.pkl")
        for width in [50,100,200]:
            model = PINN(7,width).to(device)
            loss_func = nn.MSELoss()
            start = t.time()
            optimizer = torch.optim.Adam(model.parameters(), lr = 1e-3)
            loss_func = nn.MSELoss()
            trainPINN(model, optimizer, loss_func, 9000, 500, [1, 1])
            optmizer = torch.optim.LBFGS(model.parameters(), lr=1)
            trainPINN(model, optimizer, loss_func, 1000, 500, [1, 1])
            end = t.time()
            model.eval()
            pred = model(Ps).view_as(EBdata)
            pinn_results.loc[len(pinn_results)] = [width, n_data, end-start, pred.cpu().detach()]
            pinn_results.to_pickle("pinn_results.pkl")


            




pinn_results.loc[len(pinn_results)] = [1,2,pred]

X,Y = make_initial_data(100)
model = SEPGP(12)
model.train(X,Y,10000)
pred = model.predict(X,Y)
(pred-EBdata).square().mean().sqrt()

==> anc/code/S-EPGP/maxwell/maxwell_table.py <==
## Imports
import torch
import torch.nn as nn
import torch.nn.functional as F
import torch.autograd as autograd
import matplotlib.pyplot as plt
import seaborn as sn
import numpy as np
import pandas as pd
import math
import h5py
import time as t

# Get cpu or gpu device for training.
device = "cuda" if torch.cuda.is_available() else "cpu"
print(f"Using {device} device")
# torch.set_default_dtype(torch.float32)
torch.set_default_dtype(torch.float64)
torch.manual_seed(13)


axis = torch.tensor(h5py.File('axis.h5')['Dataset1'][...], dtype=torch.float64)
time = torch.tensor(h5py.File('ts.h5')['Dataset1'][...], dtype=torch.float64)

n_axis = axis.shape[0]
n_time = time.shape[0]

Ps = torch.cartesian_prod(axis,axis,axis,time).to(device)
# Number of points
lP = Ps.shape[0]
# Output dimension
ll = 6

Edata = torch.tensor(h5py.File('EEdata.h5')['Dataset1'][...], dtype=torch.float64)
Bdata = torch.tensor(h5py.File('BBdata.h5')['Dataset1'][...], dtype=torch.float64)
EBdata = torch.cat([Edata, Bdata], 4)
EBdata = EBdata.to(device)



ep = pd.read_pickle("ep_results.pkl")
ep['rms'] = ep['result'].map(lambda x: (x-EBdata).square().mean().sqrt())
ep_clean = ep.drop(columns=['result'])
ep_agg = ep_clean.groupby(['n_MC','n_data']).agg(['mean','std'])




pinn = pd.read_pickle("pinn_results.pkl")
pinn['rms'] = pinn['result'].map(lambda x: (x-EBdata).square().mean().sqrt())
pinn_clean = pinn.drop(columns=['result'])
pinn_clean.groupby(['width','n_data']).agg(['mean','std'])

pinn_agg = pinn_clean.groupby(['width','n_data']).agg(['mean','std'])
pinn_agg['rms'].unstack('width').swaplevel(0,1,axis=1).T.sort_index()


print(ep_agg['rms'].\
    apply(lambda x: f"{x['mean']:.3g} \\pm {x['std']:.3g}", 1).\
    unstack('n_data').\
    to_latex())

print(pinn_agg['rms'].\
    apply(lambda x: f"{x['mean']:.3g} \\pm {x['std']:.3g}", 1).\
    unstack('n_data').\
    to_latex())


==> anc/code/demo.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "b6577085-11ca-4a4d-80d6-ccfe9abe86bb",
   "metadata": {},
   "source": [
    "# S-EPGP demo"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b4cc42ad-16a5-4ac5-b4e0-bc0ed097c14b",
   "metadata": {
    "jp-MarkdownHeadingCollapsed": true,
    "tags": []
   },
   "source": [
    "## Imports, etc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "8b46ddf6-ffa6-4c63-b6d2-326cffb59a61",
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "## Imports\n",
    "import torch\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from pde import CartesianGrid, solve_laplace_equation\n",
    "\n",
    "# Get cpu or gpu device for training.\n",
    "device = \"cuda\" if torch.cuda.is_available() else \"cpu\"\n",
    "\n",
    "torch.set_default_dtype(torch.float64)\n",
    "torch.manual_seed(13);"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0981e43a-180b-4eb7-bbfa-0564ea138ce7",
   "metadata": {},
   "source": [
    "## True solution"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "30bc5366-d39c-44d3-8b72-c8700bd5c863",
   "metadata": {},
   "source": [
    "We compute a numerical solution to the Laplace equation in 2D: $\\partial_x^2 + \\partial_y^2 = 0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "727eb17e-54e0-4897-af06-3c56a1f56c92",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "grid = CartesianGrid([[0, 2 * np.pi]] * 2, 64)\n",
    "bcs = [{\"value\": \"sin(y)\"}, {\"value\": \"sin(x)\"}]\n",
    "\n",
    "res = solve_laplace_equation(grid, bcs)\n",
    "res.plot();"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7d2a7200-2f6f-4473-bd81-1a5386ba04bf",
   "metadata": {},
   "source": [
    "We convert the `py-pde` types to PyTorch tensors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "6d3d2cc1-0e76-4ef7-9e81-9078784e7113",
   "metadata": {},
   "outputs": [],
   "source": [
    "Ps = torch.tensor(grid.cell_coords)\n",
    "u_true = torch.tensor(res.data)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7e2710b3-3cf5-4660-aa9e-d2b3ca9d6526",
   "metadata": {},
   "source": [
    "Learning data will consist of randomly sampled points in the numerical solution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "68501da2-bfc1-40f3-a28a-43be015bb65a",
   "metadata": {},
   "outputs": [],
   "source": [
    "train_pts = 50\n",
    "train_idx = torch.randperm(len(u_true.flatten()))[:train_pts]\n",
    "X = Ps.flatten(0,1)[train_idx]\n",
    "U = u_true.flatten()[train_idx]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "54ab3804-90ee-4651-b8f9-acdc03e68153",
   "metadata": {},
   "source": [
    "## Setting up a S-EPGP kernel"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "46a5ed1e-0a28-4e96-be32-209525616d26",
   "metadata": {},
   "source": [
    "Running the command `solvePDE` in Macaulay2 reveals two varieties, namely the lines $ a = i b$ and $a = - i b$, where $a,b$ are spectral variables corresponding to $x,y$ respectively. For both lines, there is only one Noetherian multiplier, namely 1. This means that the Ehrenpreis-Palamodov representation of solutions to Laplace's equations are of the form\n",
    "$$\n",
    "\\int_{a = ib} e^{ax + by} \\, d\\mu_1(a,b) + \\int_{a=-ib} e^{ax + by} \\, d\\mu_2(a,b)\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f0b910e3-994a-4958-8599-a0801493706b",
   "metadata": {},
   "source": [
    "By parametrizing the two lines, we can rewrite the integrals in a simpler form.\n",
    "We use the parametrizations\n",
    "$$ (a,b) = ((1+i)c, (1-i)c) \\\\ (a,b) = ((1-i)c, (1+i)c) $$\n",
    "\n",
    "The integrals then become\n",
    "$$\n",
    "\\int_{\\mathbb C} e^{(1+i)cx + (1-i)cy} \\, d\\mu_1'(c) + \\int_{\\mathbb C} e^{(1-i)cx + (1+i)cy} \\, d\\mu_2'(c)\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "da6fbd96-7808-4534-9b5f-39854c96f1d1",
   "metadata": {},
   "source": [
    "We approximate each measure with $m$ Dirac delta measures. This translates to the S-EPGP kernel\n",
    "$$ k(x,y) = \\Phi(x,y)^H \\Sigma \\Phi(x,y), $$\n",
    "where $\\Phi(x,y)$ is the vector with entries\n",
    "$$ \n",
    "\\Phi(x,y)_j = \\begin{cases} e^{(1+i)c_jx + (1-i)c_jy}, & \\text{if } j = 1,\\dotsc,m \\\\ e^{(1-i)c_jx + (1+i)c_jy}, & \\text{if } j = m+1, \\dotsc, 2m \\end{cases},\n",
    "$$\n",
    "and $\\Sigma$ is a $2m \\times 2m$ diagonal matrix with positive entries $\\sigma_j^2$."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8dc395f6-27db-40bd-b724-8e4f85c289a2",
   "metadata": {},
   "source": [
    "Our goal will be to learn the $c_j \\in \\mathbb C, \\sigma_j^2 > 0$ that minimize the log-marginal likelihood."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "59594d8b-6f53-4045-9c4b-bf375ea2690a",
   "metadata": {},
   "source": [
    "Given an array `c` of length `2m` and a `s × 2` matrix `X` of points `(x,y)`, the function `Phi` returns the `2m × s` matrix with columns $\\Phi(x,y)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "65e8cce8-2e7b-45b0-b0a2-cb30815ccfe4",
   "metadata": {},
   "outputs": [],
   "source": [
    "def Phi(c,X):\n",
    "    c1, c2 = c.chunk(2)\n",
    "    c1 = c1.unsqueeze(1) * torch.tensor([1+1.j,1-1.j])\n",
    "    c2 = c2.unsqueeze(1) * torch.tensor([1-1.j,1+1.j])\n",
    "    cc = torch.cat([c1,c2])\n",
    "    return cc.inner(X).exp()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "799bcd0b-d04d-417f-8dd4-d750788f8039",
   "metadata": {},
   "source": [
    "## Objective function"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "27a3cdc7-075c-47bf-be2d-b7a2678e61f8",
   "metadata": {},
   "source": [
    "Suppose we are trying to learn on $s$ data points.\n",
    "Let $X$ be the $s \\times 2$ matrix with input points $x_k, y_k$, and $U$ the $s \\times 1$ vector with output values $u_k$.\n",
    "Let $\\Phi$ be the $2m \\times s$ matrix of features obtained by the function `Phi` above.\n",
    "\n",
    "The negative log-marginal likelihood function is\n",
    "$$\n",
    "\\frac{1}{2\\sigma_0^2}(U^TU - U^T\\Phi^HA^{-1}\\Phi U) + \\frac{s - 2m}{2} \\log \\sigma_0^2 + \\frac{1}{2} \\log |A| + \\frac{1}{2} \\log |\\Sigma| + \\frac{n}{2} \\log 2\\pi,\n",
    "$$\n",
    "where $\\sigma_0^2$ is a noise coefficient, and\n",
    "$$ A = \\Phi \\Phi^H + \\sigma_0^2 \\Sigma^{-1} $$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "da242e6f-0bcc-4af1-bd18-fc7e2e408d99",
   "metadata": {},
   "source": [
    "This can be computed efficiently using a Cholesky decomposition: $A = LL^H$. Ignoring constants and exploiting the structure of $\\Sigma$, we get the objective function\n",
    "$$\n",
    "\\frac{1}{2\\sigma^2}(\\|U\\|^2 - \\|L^{-1}\\Phi U\\|^2) + \\frac{s-2m}{2} \\log \\sigma_0^2 + \\sum_{j=1}^{2m} \\log L_{j,j} + \\frac{1}{2} \\sum_{j=1}^{2m} \\log \\sigma_j^2\n",
    "$$\n",
    "\n",
    "The function below computes the Negative Log-Marginal Likelihood (NLML). Here we assume that `Sigma` is a length $2m$ vector of values $\\log \\sigma_j^2$, and `sigma0` is $\\log \\sigma_0^2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "90729552-15a9-4702-97ab-4ed05a20d48c",
   "metadata": {},
   "outputs": [],
   "source": [
    "def NLML(X,U,c,Sigma,sigma0):\n",
    "    phi = Phi(c,X)\n",
    "    A = phi @ phi.H + torch.diag_embed((sigma0-Sigma).exp())\n",
    "    L = torch.linalg.cholesky(A)\n",
    "    alpha = torch.linalg.solve_triangular(L, phi @ U, upper=False)\n",
    "    nlml = 1/(2*sigma0.exp()) * (U.norm().square() - alpha.norm().square())\n",
    "    nlml += (phi.shape[1] - phi.shape[0])/2 * sigma0\n",
    "    nlml += L.diag().real.log().sum()\n",
    "    nlml += 1/2 * Sigma.sum()\n",
    "    return nlml"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d6ccd185-4ad9-45f5-abda-7f46d18cbe39",
   "metadata": {},
   "source": [
    "## Training"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b04e2934-2c1f-4222-b4a1-a7b046b91206",
   "metadata": {},
   "source": [
    "We now set up parameters, initial values, optimizers and the training routine. We will use $m = 8$ Dirac delta measures for each integral."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "6cc656f1-f938-4a97-a8b8-853fdfb8df61",
   "metadata": {},
   "outputs": [],
   "source": [
    "m = 8\n",
    "Sigma = torch.full((2*m,), -np.log(2*m)).requires_grad_()\n",
    "sigma0 = torch.tensor(np.log(1e-5)).requires_grad_()\n",
    "c = (1*torch.randn(2*m, dtype=torch.complex128)).requires_grad_()\n",
    "\n",
    "U = U.to(torch.complex128).reshape(-1,1)\n",
    "X = X.to(torch.complex128)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "c7da9f80-f644-4700-b0a3-0b686985d5e1",
   "metadata": {
    "scrolled": true,
    "tags": []
   },
   "outputs": [],
   "source": [
    "def train(opt, sched, epoch_max = 1000):\n",
    "    for epoch in range(epoch_max):\n",
    "        nlml = NLML(X,U,c,Sigma,sigma0)\n",
    "\n",
    "        print(f'Epoch {epoch+1}/{epoch_max}\\tNLML {nlml.detach():.3f}\\tsigma0 {sigma0.exp():.3}\\tc std {c.std():.3f}\\tlr {sched.get_last_lr()[0]}', end='\\r')\n",
    "\n",
    "        opt.zero_grad()\n",
    "        nlml.backward()\n",
    "        opt.step()\n",
    "        sched.step()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "70efdb0d-f9fb-4063-ae45-7524c193ac71",
   "metadata": {},
   "source": [
    "Here we use a simple Adam optimizer, with learning rate 0.1, and decaying by a factor of 10 every 1000 steps.\n",
    "We train for 3000 epochs."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ad3f6a1e-774a-4fd0-b21b-f19a6e1f0496",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Epoch 3000/3000\tNLML -232.572\tsigma0 7.4e-06\tc std 0.695\tlr 0.011\r"
     ]
    }
   ],
   "source": [
    "opt = torch.optim.Adam([c,Sigma,sigma0], lr = 1e-2)\n",
    "sched = torch.optim.lr_scheduler.StepLR(opt,3000,gamma=0.1)\n",
    "train(opt,sched,3000)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3a4ffdeb-2491-4e9c-b43d-963ce0825b46",
   "metadata": {},
   "source": [
    "## Prediction"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cc85a455-8d1a-47cd-88eb-dc6efaeeeb6c",
   "metadata": {},
   "source": [
    "Suppose we want to use our trained model to predict the value of the function at $r$ points $(x,y)$, organized in the $r \\times 2$ matrix $X_*$. \n",
    "We will do inference using the posterior mean, which is given by\n",
    "$$\n",
    "\\Phi_*^H A^{-1} \\Phi U,\n",
    "$$\n",
    "where $\\Phi_*$ is the $2m \\times r$ matrix, with columns $\\Phi(x,y)$ for each row in $X_*$.\n",
    "\n",
    "The following function computes the prediction, where the variable `X_` corresponds to $X_*$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c9f720fa-e8c5-4fec-90e8-e6791d558951",
   "metadata": {},
   "outputs": [],
   "source": [
    "def predict(X_, X,U,c,Sigma,sigma0):\n",
    "    with torch.no_grad():\n",
    "        phi = Phi(c,X)\n",
    "        A = phi @ phi.H + torch.diag_embed((sigma0-Sigma).exp())\n",
    "        L = torch.linalg.cholesky(A)\n",
    "\n",
    "        alpha = torch.linalg.solve_triangular(L, phi @ U, upper=False)\n",
    "        alpha1 = torch.linalg.solve_triangular(L.H, alpha, upper=True)\n",
    "\n",
    "        phi_ = Phi(c,X_)\n",
    "        return (phi_.H @ alpha1).real    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "49f53b82-9963-4b7d-a6e5-d8f36e1e6d9f",
   "metadata": {},
   "outputs": [],
   "source": [
    "X_ = Ps.flatten(0,1).to(torch.complex128)\n",
    "u_pred = predict(X_, X, U, c, Sigma, sigma0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3e93c7d2-6af4-40bb-ae37-9f5041dddc87",
   "metadata": {},
   "source": [
    "The root mean square error of our prediction is below"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "660018f2-a909-40b8-b99e-8529ed07b7cf",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0003669123836532972"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(u_pred.view_as(u_true) - u_true).square().mean().sqrt().item()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "bc862bac-9d28-42fc-82f7-6f7b2ec77492",
   "metadata": {},
   "source": [
    "We can also visually compare the true solution with our prediction."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "17393608-1839-4130-b392-394349796b3e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATYAAAEICAYAAADVzNh0AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAA8mElEQVR4nO2de7RkV13nv99TVffV3el00klokkjCIj5Ax4TpCWvEQQygcWQIaw1KcNSgZHo5yyCKKGRwgcZhVnRGHiqjxBAMggQmiPZIJISXyJJAOhrAhFeIQRJDQhI66de9tx6/+eOce89v/07tfU/VrbqPqt9nrbvu3rX32WfXOVW7zu+3fw+KCBzHcSaJbLMn4DiOM2p8YXMcZ+Lwhc1xnInDFzbHcSYOX9gcx5k4fGFzHGfi8IXNiULyEyQvX8fxR0k+eZRzcpw6+MK2gRRf9JW/HskTqv5fNnt+66HfIigiO0Xkns2akzO9NDd7AtOEiOxcKZO8F8DlIvIR249kU0Q6Gzk3x5kk/IltC0Dy2STvI/lqkt8E8A6SLyX5KdNPSD6lKM+S/N8k/4XkgyT/mOR8ZPynkPxbko+RfJjke1XbD5C8rWi7jeQPRMb4TZLvUvVzivk0Sb4BwH8A8IfF0+cf9pnvbpLvJPktkl8n+Rsks6LtpSQ/Vbyfb5P8Z5I/tq6L6kw1vrBtHZ4A4BQATwJwoEb/qwF8J4DzATwFwJkAXhfp+9sAPgxgD4CzAPwBAJA8BcAHAfw+gFMBvBHAB0meOsjEReS1AP4OwBWF+HlFn25/AGA3gCcD+CEAPwvg51T7MwB8GcBeAL8L4O0kOcg8HGcFX9i2Dj0ArxeRJRE5kepYfOEPAPgVEXlURI4A+J8ALo0c0ka+YD5RRBZFZOVJ8McBfFVE/kxEOiLyHgBfAvCfRvGG1HwbxdyuFJEjInIvgN8D8DOq29dF5E9EpAvgegD7AJwxynk404MvbFuHb4nIYs2+pwFYAHA7ycMkDwP4UPF6P34dAAF8luSdJH++eP2JAL5u+n4d+dPfKNkLoGXOZc/zzZWCiBwvijvhOEPgmwdbBxtm5RjyxQsAQPIJqu1hACcAPE1E7l9zYJFvAvivxTg/COAjJD8J4F+RP8lpvgP5ImkJ5oNcdE7NX/MwyqfGu9R51py74wyDP7FtXT4H4Gkkzyc5B+A3VxpEpAfgTwC8ieTpAEDyTJI/2m8gkj9B8qyi+m3ki1APwE0AvpPkTxWbAC8G8FQAf91nmDsAPIvkd5DcDeBK0/4gcv1ZhUK8fB+AN5DcRfJJAF4J4F39+jvOevGFbYsiIl8BcBWAjwD4KoBPmS6vBnA3gFtJPl70+67IcP8OwGdIHgVwEMArROQeEXkEwPMB/CqAR5CLrM8XkYf7zOcWAO8F8HkAt6O6+L0FwIuKXc3f7zOHlyN/6runeC9/DuC6+BVwnOGhB5p0HGfS8Cc2x3EmDl/YHMeZOHxhcxxn4vCFzXGciWMsdmyNXTukeeqevJKFmxOZqjezXjgZVW9m3dVyi92gn67btqaqN5RpVcOYWTWUtw4Reu4wKMe9ekSNabdgeuqVntmg6agxu1L+trTRCPtJWW9L2Nbu9W/r9MLfqm6vPJd0ze+YaoO6jAxvS1A3lzts60min/Qt5/NQg+g2MRMJ2sIx9L1IWtQF992QqVeY1WvLwlGkoa53sg19y3m/tds6jz6K7tFj63I5+9Ef3iGPPNpduyOA2z+/dLOIXLye820kY1nYmqfuwRN+45cAAI2d7aBtYWFptXzKQug5tHf+6Gr59LmyfMbM40G/fTOHy37NsO20Rlk/JSsN+XeZRXRXVn565hhehqZaYBr2A67oqi9eB+EH5HivfN9HzBf0cK8836Pd0ub1oe6uoN+D7ZNV+aSg7YHF3WXbYnncIycWgn6PHSv94hePzYRv4Ghrtdg4Wr7P1tHw+9I8BtUWrhqtY2V95pj6YTpqfnCOlcFKGseWgjaeWFblsk0WQ0cMWSr7oR1+rqRTji924dTnajRUOby3nFHXZ3Y2bJsr6zKvygthv87OGVVuBW3tHeX5lneqH7Qd4fVuq49Be6f5USzq//p7b8Z6efjRLj5z81lrdwTQ2ve1ves+4QbingeOM7VI8OM8SYxnYctk9Ultbi78Zd0xW/7qzjXDthklfjatLKPQotdiL/xVPMbyF1SLnz0sB/3aEhdnZ5S4on/T7Uegq8ShRfOQsKhkiCMS/qof6c2tlh/plu6Qj3ZC18jHuuXT1uOduaDtRLd830vd8jZ2uqHI2tPiphjRiEqU1qJROAREfUp6M+EYXXULO51ykMTtq4hvWas8YTaj7ud8eN2yZX0ycwItzqZsM9UTGzLzNN4q36jMhp+rnqp353U5/Ap1FpRaYCEcf1k9mXVUuW08Yts7RPUL30tvR/G+s/Xbn+buJ5Npx+pPbI4zxfQqP9eTgS9sjjOlCARtF0Udx5kkBEB3mkVRkicDuBbA9yK/Hj8vIp+O9c8yWd391Do1ANg5U9Z3tsLdsflGqUPReq+GsT/oKYXQslEIHVf6rIb6NdJmDwCwyHIXrWXGb0Uez3vGQKCr6otmHotS6mG0Tg0Ajijd2WG1K/pY1+xodsp+xzqhvul4p9x9ayu9mn2fIjUtApS+rWd0bD1lptAzn5ie2kjsdpUphbVT0BgdW6Opxp8pT5AthyejugbsmHskEVMQG4RX1aUZzlGUrq83Y3SVs0p3Nqeu91w4Rmde6c4WwnN3VL29Q7/ef+cTUDq1guaKlcEIdGyA69jeAuBDIvIikjMI43I5jrMNEYQbYJPEmgtbEXvrWQBeCgAisgyYLUbHcbYlk6lhq/fEdi6AbyHPnPT9yGNxvUJEjulOJA+gSEIye/quVeNba9Khxc+FZrg+alFUeyFkicfltoRvQZt/ZOq2dY2hbVsZ5WZGFG1EbnfXeKBpkViLnrZ+rGfMPbqlaKrFTy16AsCxbnmcNu8AgGXteaC8DazngWjPA3sZtSVIXXOPcBrodZQXRVeLg1YELk9gx9eibtZS93027KjFT+u9UPFmWJ2GmUemRdGwradE0+6Mudez7NvWmTPi5rwuJ9rqmHSgauC+a2f+vWo01r8kCWRidWx1fEWbAJ4O4I9E5ALkwQJfYzuJyDUisl9E9rd2u6TqOFsdEaBd82+7UWdhuw/AfSLymaJ+I/KFznGcbQ3Rrfm33VhzYSsSgXyD5ErY6eegTMjhOM42RZDHFajzt92ouyv6cgDvLnZE70GY6LY6aNZbdWjXblJAqEfT5byu3K2yss2ae2is3kubf2RKz9Uz/RaVKUhq/OBcxoRB6/ds9A2tVztudGzHlY2E1rcd7Yb9jiqTjsVueKu0G1VX6dWseUfS3IORciLaRMXcQ+vcAvetuEJPjCtT1ij7Zkpnl7WtHk05sFcihKi61qOZt68jbuhoGwDQa7FvGQC0irOr9G1Wx6ZuJ4zKFF1l1qFNPHoL4XeksaM0RdqxEJpE7Sl0140RmXtsx6exOtRa2ETkDgD7xzsVx3E2ktxAd4oXNsdxJg8B0E4ZUm9jxhOPLeuuxlOzUTq0R4ENNKnFz1nlGWDNMTQ9I2u09VtSh7VNzDVt0mHH70VutvVySImi2tzjeDcuimrx03oXLCr5Z9GYe2hvg7YKINnrDfcLHJh7mCF6SlRkRXzTlbLIuCRaCcCY6YAbWhRtWVFUT9gMr0TfwMSjIoqq6VbMPcpytxV/n1oU7YZOJdC3ujtvPAq0+DmvPn9K9ASAeSV+7jExC8+YPwIAaGX1AkSmELCiypkU/InNcaYY+2AwKfjC5jhTiuvYBqTFbiWc9wp6B9J6FARtqmwDQaYIHq0DUTE+DyvW6N1PPV4l70AiJ8FST4uiYUhuLYpq8bPiXaB2PtvGM72rfml7qV1R1CQIOmmt9dV4Fa8BVQmmb4NaqrLZ0ZOIk31F2tK+7ZU31v8LWskZkPU/l63bXdHA2V+XQ+0BunPlxKwoqsVPLpTi59x86IFz0nwZEl2HyweA0+cKUXSA70QcVnb6J4XJfFeO46xJHkE3q/W3FiQvJvllkneTrHgmkXwTyTuKv6+QPKzauqrt4Cjem4uijjOliLCyITYMJBsA3grgecg9lW4jeVBEVg35ReRXVP+XA7hADXFCRM5f90QU/sTmOFNMD6z1twYXArhbRO4pov/cAOCSRP+XAHjPiN5CX8amY1tJkWd1TzFTikHQ+rfKdrXyKOgh/muk55WK2qGVq9XcnuXlW0pEGVkyyhytS9PlZaNH094GbZOkJQguGejbrH1D3UCTqpzQgUnDtCmTCe1skPTlsPk21fm06tO+l5oOIuFbrujY1PgJc49KFBNV144k3dnwemgdm9apAQDnS73a7Hxp2rRjLtSx7ZkrTTxOnQ2C6GDfzGMARqNjyzcPan8f95I8pOrXiMg1RflMAN9QbfcBeEa/QUg+CXnEoI+pl+eKsTsArhaRv6w7qRguijrO1DLQ5sHDIjIK76NLAdwoInplfpKI3E/yyQA+RvILIvK19ZzERVHHmVJGuHlwP4CzVf2s4rV+XAojhorI/cX/ewB8AqH+bSjGJoquZGi3eT+XAxOJ8PT6sThlOJh6fLZjxsdQ4pv51QrEz17cu0DXrbip6ylRVIuf1rtA/5raAJLdIIBk/3JeRxxtM6FzAVjxTZtq2CCUgehYlu0dCoQy00glmgbiphE9mXgzMW+DqrmHKqfMPRK5HXpK/LSiaG9OTXrW5CuYLUXReZULZPdcmPH+FCV+njYTmnvsa30bwKjMPUI1xjq4DcB5JM9FvqBdCuCnbCeS3w1gD4BPq9f2ADguIksk9wJ4JoDfXe+EXBR1nClFwNoPAslxRDokrwBwM4AGgOtE5E6SVwE4JCIrJhyXArhBJPiF+h4AbyPZQ/6Td7XeTR0WX9gcZ0oZcPMgPZbITQBuMq+9ztR/s89xfw/g+0YyCYUvbI4zpQg4KlF0yzGe6B7s4rRGrmM7RhPZQuX9TOrf1NRSJh2pR+mUqUZg0lEJIKnyS+rcoWa+Wu+1ZNpCHZs141A6tpomHVbHpt2oeqmELXWJBZ2E0UuZW6Ejf2Ta7MQOnzDB0FY5WsdWNe+o9yVMzVd/DCrvRZt0mMgiobmHMumYNZOcKetNo2ObmytNPHZqHdtMGMHj5FZZ39s6ErSd3szrNmrOsNTxKtiO+BOb40wpItUf9UnBFzbHmVLyzYP1u1RtRcaysDUgOCVbXC0HbaKje4SP8TpHQdBkxM2UR0FM/Gz37Bgpj4L+UTtsv04vZe5Rti2bNi1+anOPjhWJlbjZtaJozMSjEuQfcYLD+pt+AACVZ0Al8ocW7QI52PRTklNFTNWiYyqCR2J4iYjSlcuh51sx91AipvU8mFHXQJW16AkAmRI/WzNhAMmFGSWKzpTBJHe1TF6D1vHV8imN0Nxjpd6s64axBh5o0nGciUJADzTpOM7k4U9sA9CAYFeRz6CH0MFXW8x3acQrHdSR2uK//rlj4qeNUBD2q+dR0EmIrHbnU4ufy13b1v/cdle0G4iixmE7Ioom0+3VTcVnneC1+Gm9BlTX8PIkkh5Y8VCLn/H4n0liju/VXVElbjZtW1nWoicAiNollZYKGGlE0WarFEVnW6EoOtcs6wvN8nuxqxl6HuxulLuiJzeOB20nZ/lxVsUzDHleUV/YHMeZKLZnlvc6+MLmOFNKnn7Pd0Udx5kgROii6CA0SOwqkkW2JbSQXlT5Qm2uz0VlCqLzfjbM1nYYJNLqnpRFfsKkQ3sRWKt+3Vfr1Za6TdOvPK5q0hE399C6s1jASNuvYu6hdG6B5wFCkjq3GPaQlP6tF9e/Bf2UMo6JAJK1v2eJOUpgnmLm0ehfBkJvA2lZHZuapCo3muFns5XUsZXmHlrHtrMRmnvsbJQ6t5OyUP+2q7iOo9CxAVNuoEvyXgBHkFsjdUYUcM5xnE0kj8fmOrYfFpGHxzYTx3E2mMlNvzcWUZQg5gox0wbEa0VyhwLxvKKVvJ9BQEoTgFHVUyYdWvys5gRVJh4J7wLtKVA16Yg7twfeBglxs1tTxBza8V1T10rE9qv5vdCHCa05iepX871UJOxIcMmkKNo081B12wZVzwJR1Hy+G2V9pmGc4Bsq0GRDiaWN0CRqR1aKpgtZKKYuFCqejOt/0srNPab7iU0AfJikAHibSuKwCskDAA4AwNlnTuZOi+NMEu4rCvxgkWzhdAC3kPySiHxSdygWu2sA4OnfPzsazabjOGNlUsMW1XpXKtnCQwA+gDyPoOM425g8bBFr/W031nxiI7kDQCYiR4ryjwC4KnkMgGYR9mHG6AJa6G/SYUkFgozl/QTierVBErHE9Go2+kbKpEPrzuxxgRmH+tBUdWw6mGTYFo3oMWR0j+Tricgf2vxDUoq6QMlm2iTRFqHyXcv6t1V0bFqPVsmRquqmjcqsI1PvuWnNPZTObbYZN/eYzVSO0awd9mNZnzHfkVbxveKIdjMnVcdW54ntDACfIvk5AJ8F8EER+dB4p+U4zrjJo3tktf7WguTFJL9M8m6Sr+nT/lKS3yJ5R/F3uWq7jORXi7/LRvHe1nxiK3L9ff8oTuY4ztYhd6lav46NZAPAWwE8D3kW+NtIHuyTbeq9InKFOfYUAK8HsL+Y0u3Fsd9ez5zGZu7RKCJ3jEI1aUOrxPJ+AnFvg6qphja5SJh7JEw6wjFskMhE1I6I+JmK4NGzbdG8oqhPpK81x2Ai5ygCKTUusiYlYi06JvolxwtMPLS4aY7TIqbdEMwSoqjO7dDQYqkxWcriHjM6OKQ2g7ImUY2gnxFFmSc4HY0AOTKXqgsB3F08BIHkDQAuAVAnjd6PArhFRB4tjr0FwMUwSZUHZTK3RBzHqUUPrPW3BmcC+Iaq31e8ZvnPJD9P8kaSK5nj6x47EL6wOc6UMuCu6F6Sh9TfgQFP9/8AnCMi/wbALQCuH/X70Yw9uofd99Srf0XE1GJfItdAKg+Bdm6PObMDoUN7XY8CO4Zus54NsZ1PwKTV68Y9D1IBJLXIGQhNlR3HIeQ8S+oHO7oDaU6m5mG9C2qLz4nNXz1oKsVeILIacVO30Tj767reFW2YN6PrTSOmZoFnjRrDXCubC2ScDCCKPpzwEb8fwNmqflbx2ioi8oiqXgvgd9WxzzbHfqLupGL4E5vjTCkrOQ/q/K3BbQDOI3kuyRkAlwI4qDuQ3KeqLwDwxaJ8M4AfIbmH5B7k5mQ3r/e9eTw2x5lSBFUby6HGEemQvAL5gtQAcJ2I3EnyKgCHROQggF8i+QIAHQCPAnhpceyjJH8b+eIIAFetbCSsB1/YHGeKGVWgSRG5CcBN5rXXqfKVAK6MHHsdgOtGMpGCsSxsAkG3CBrZNQoUbaphL2pbJXoMyzaJSrwtsPiPJE3Jj4t7BsT0atbcQ49p9WOpnKBBQhvtXSBxkw5r7hHzNkjp4kaCVZDFokxUXk54KNS1XQjMSczosYgelcQ0icSlus3q2HQ3pTujGSNLhCfR+rdUP+2/WQmkWujfRnJb64mZ2xJ/YnOcKcUDTTqOM5H4E9sACIAOcmvqRfPMvKhEu0VpBW0xM45KIEiJm2osKXMP3TZY3k8daFIFpEyYdLQTDuztbtjWi4ifae8ChG0xb4OUjDKGgJT6exHkGE1JmxV7j3rnCg6xqqEgGKYWKU0/XU8Eq7Qipq2v9Xo/tNmPvn/2863NnuzCsyi587yMLK+oL2yO40wQAlZcAScFX9gcZ4pxHZvjOJOFuCg6ED0IjvfyYHmLRhmi9WpWx3asN9u3TevNgNBtqqpj669XGyTvZ0yvNphJRzxIZDeiV0sFkxQrMsRcpSqBJlOKqnjTUAx5qthhqYQtKV1f6HqVOHMqoGal7+AXq2K+E0s0ZN0Cg++I+XxLnmd0FE5XrmNzHGci8YXNcZyJQsCKpDEpjEcUFcGRwvPgiMwGbUd6c6tlLXoCwHFVP97V5ZmgXyhuWlG0v4g5SN5P7Ymg22yUjromHfY43SYJcw9J5hWN9EvmExjDr3PKxiPop+cRNkUPG2S6Ca+EkRCZpPX0iJl0AOHnSnvFLCZULY+r7wsAHOmdKMYejR7BNw8cx5koxDcPHMeZROwT56TgC5vjTC3uBD8QHRCHCx3WEasj6M6rcth2vDezZhkATnRbfcsAsKjqyypK7nLCHSrVpnUmlaQsCVON0KTD6t/669UkkczFtgX1unlFxxFdN4b9vsiQbZExN/r7KJH7mTLzsS54Ws+rP7f2862/M0d680Hb4d4xAEBnRDFi/YnNcZyJQqSaGW1S8IXNcaYY3xUdgK5keLS7AAB4pLszaDtcvA4Aj6kyEIqmR5W5x7FOaBaiH+OtGBkTPyuBJnUwyYQYqUWLTjfhXZAIEmkf96OiaMprIGHGkYzuMYS4yUHEk1GIMpv13Upcq4rorxK/BPcvaQJkPAoCFUpHlUN1ylH1PTichd+RR7Id+XlGEdIbLoquZHs+BOB+EXn++KbkOM7G4JsHAPAK5JllThrTXBzH2WBGHjp+i1BrYSN5FoAfB/AGAK9cq38bDTzU3QUAeLQTiqJa/HysE+74xMRP+6iuRcxF0xaImBEPAiAubtp6LD8BsFaQyCzaJhHxs5KvoKfLdXdFEVLX86BugMq6X4RBvjB1A00mnAuCtxakNbA5IGIJWRF6lmeJe6byPHSNemKZ5eesYfKK6ly2xzvlTuiRRmgdMJt1VLkdtO3IlgBsvV1RkhcDeAvyLFXXisjVpv2VAC5HnqXqWwB+XkS+XrR1AXyh6PovIvKC9c6n7hPbmwH8OoBdsQ5FZugDALD3iTOxbo7jbBHyXdH1L5CFmuqtAJ4H4D4At5E8KCJ3qW7/CGC/iBwn+d+QJ0x+cdF2QkTOX/dEFGu+K5LPB/CQiNye6ici14jIfhHZv+sU32x1nO2ASL2/NbgQwN0ico+ILAO4AcAl4Xnk4yJyvKjeijzj+9ios1w/E8ALSN6LfMIXkXzXOCflOM7GIMJafwD2kjyk/g6oYc4E8A1Vv694LcbLAPyNqs8VY95K8oWjeF9rPlrpRKcknw3gVSLy06ljOtLAg+2TAQCPdUM9mtarHeuGZhxHld4h5kGQt5V1u+2tdWl1A0FaI8WYGUddsw3bN+VREJoYBN3iejRb70VeB4ZL7jJuhfKwerqUOiimZBtE5xjoNM1xXXWvqT47XZNXVOUjXe6Eet1GVn5umyxP0MzC74Fus/lHW8yTJNnglMMg4CA6todFZP96z0nypwHsB/BD6uUnicj9JJ8M4GMkvyAiX1vPeSYzGJPjOLWQmn9rcD+As1X9rOK1AJLPBfBaAC8QkaXVOYjcX/y/B8AnAFwwxFsJGGhhE5FPuA2b40wIkksFdf7W4DYA55E8l+QMgEsBHNQdSF4A4G3IF7WH1Ot7SM4W5b3IVV9602EoxqLlb0sDD7Zzc7fHO+FWdsqMQ4uYWhQdxGugExE/U+JmZdc/YqqREkWtglUS44ciZuR1IGkJHxWprAhV0xSEQ5qMBJLSkDlNY+kEKlJSzfQFEnjLm/yggdmGTdaqjuvaU6vPhBIVwfrPBjoH6XqNLNoymq/uKMw9RKRD8goANyM397hORO4keRWAQyJyEMD/ArATwP9lbi6zYtbxPQDeRrKH/EHrarObOhS+fek4U8yoDHRF5CYAN5nXXqfKz40c9/cAvm80syjxhc1xphT3FXUcZ/IQjCaIwRZkPDq2XgMPLO4GUNWjaVcSG5lDu5ykkqgEbSlXpkRijZTuLJZgpZooJT5+oB+r6N8G17FVFYGRtgHcppJ6tcg8KvqwmiYjQ6TlTB5TadL6wuBtmesR6LniETy0eUf1VOozFp9iksAcyLTpUEKxhDBWtzwsU+0r6jjOJFJrx3Nb4gub40wz/sRWn7Y08OBi7i+/ZLwGYp4BQDxPZyqfQNoEYzhTDUSOq4o/qTFUMWXGUdMSPulRkPrVTUS6iEbtSImRNU06aouslTES70WLkQmvhCCFgpUVqe+nMQVRg0hW7wRiPF+Cz1UzHiFE97NeMcF3JBKs0ppADYX45oHjOJOIP7E5jjN5+BNbbTq9DI+cyANKdhIp6+zOTnw3cpAdTV1J9Eu9gaioaLolrfXribq10+OlPAqC18MqY7unqXMPlPNAnavuezHU3jFNjKGbmBhQS44V0TwINGkOVPXA/7wSAFRU2e666s+3yqXRMd4zSg2z1DYBIGbyemcEOQ/yiYxmmK2GP7E5zrTidmyO40wibsfmOM7k4Qtbfbo94rFjeUDJQQIwxraeBzKzSB649rmSx6X0eam+daNlDBIUMdKPySgg9cZPmWpUzCdqjNd3zNhxQxKOz77FyrnspHRfex21SiuhiwsCVBrvBVEJYrqd8ty9hjFnUgEqG43wgi8XOjebRGZoXBR1HGfSGMbVbTvgC5vjTCvCtHH3NmYsC5t0MyweK5zdU1v0G/lrMYpH7mHFqdoW/wOIx0MFiYzPK2WqEYifdcew1PReGPnXLDUnxs9mm7QnArX3gvWxV+JmxXsh0mYtNyRTXjeNcIxOUR+Zj6c/sTmOM3H4wuY4zsThC5vjOBOFG+gOSI/A0TwKQSVhhsZe02Gu8SDj1x5TlYf9RRtE51ZnjLpBIgcwGYnp1SomHUOMUZkvEtQMVhk97yCkJpIKLKLd+PTric+w2EZqvVrcJCXQudk3utI2Ih3bqHZFSV4M4C3Ik7lcKyJXm/ZZAO8E8G8BPALgxSJyb9F2JfIkyl0AvyQiN693Pp5X1HGmGan5l4BkA8BbAfwYgKcCeAnJp5puLwPwbRF5CoA3Afid4tinIk/X9zQAFwP4P8V468IXNseZYij1/tbgQgB3i8g9IrIM4AYAl5g+lwC4vijfCOA5zLeXLwFwg4gsicg/A7i7GG9djEcU7QKNo/maWQlCEDyO2zb0b0tZiFce99UY+rghRZCxMJToNVyQyKE8CoYcA6nLnRSrbefIPOq2JdAWGMOqlxJWIsnPUkU0jR3DeOPq9E3e06GpfxH2kjyk6teIyDVF+UwA31Bt9wF4hjl+tU+Rh/QxAKcWr99qjj2z7qRi+OaB40wrNcRMxcMisn98kxkta4qiJOdIfpbk50jeSfK3NmJijuNsACPQsQG4H8DZqn5W8VrfPiSbAHYj30Soc+zA1HliWwJwkYgcJdkC8CmSfyMit8YOYA9oHc0fccWoAXWodtsWBPMLxFLrkFxPnA1kBmsFXlOcSO7qjoCKiKmpaa0/1K4lEuLnAGNExc+kp0S8Ld1viGCVo9o030B7rzoeHMlgBIOcazTj3AbgPJLnIl+ULgXwU6bPQQCXAfg0gBcB+JiICMmDAP6c5BsBPBHAeQA+u94JrbmwiYgAOFpUW8XfhJr1Oc6UMYJvcqEzuwLAzcjNPa4TkTtJXgXgkIgcBPB2AH9G8m4AjyJf/FD0ex+AuwB0APyiiKxbg1hLx1Zsv94O4CkA3ioin+nT5wCAAwDQ3L1nvfNyHGfM1NzxrIWI3ATgJvPa61R5EcBPRI59A4A3jGYmObXMPUSkKyLnI5d/LyT5vX36XCMi+0Vkf2Nhxyjn6DjOuBDW+9tmDLQrKiKHSX4cuSHdP8X6sQc0jxXHmDP0VEIL26Z1bkFUAxv9QI+RsNpmoItLmYXAtPWP5DB2s5BBzBuGiKpR16Ogrg6s0ncIPVp1jOHmUWdOFYb1bKj5lFM3t2qlXy/etnIPR6Vjm1SlUp1d0dNInlyU5wE8D8CXxjwvx3E2gBEZ6G456jyx7QNwfaFnywC8T0T+erzTchxn7MgIn/y2GHV2RT8P4IJBBmUXaB3Nl/neTCi/9dQZey1E26jFTWMWIkpMrbRpkxEtflbyRCbM5HUgwdQzbV3PhrokxZ8BTDB0v2E8CoY01ahvWjKkI/0wcxyRuDnMHFOif+q+sKv7hY1Zt9pnXWzDp7E6uOeB40wzvrA5jjNpbEf9WR08uofjOBPHWJ7Y2ANax/Kfgm47bOvNqHLH6N9akbLVozV1blIzvjYTUcfZX6YgGUZK/6aPS+niki5aiZ/FmjZCdU0HRqKnG0C3FbQlzBQCfV5K9zSMC5ih9nxTejozx2GCclbGUPqyUI9m+qm2zOjSsiIfqZt7pHFR1HGmlWneFXUcZ4LxJ7b6sCeYOZb/FHQ6oZzX7VKVzVXV4qH+JTFmITofac/84mRK5BHVMRVJxCJK5mQqMKaiInoFeRM2LqdpbXMMO2bKciU1RkT8pI3JP4SImXqaiFnkD3Ku2oE3k3OUaD9rkhFrWxEvV+u6rW3aVkXR9a9IxORuHvgTm+NMM76wOY4zUWxTd6k6jEcU7QLNo93VctAmkWiSQCBjhhfc7J6qspUOQwliBHn0mBgj5UifHDPy+iBTrGtpXzOQZSpIZN1dxkD8HGBHMyrmDSAqxtqSonNq5zO1o1lT3LQ7mlSql6yj+llRVNWz5bCtsdTre96h8c0Dx3EmDX9icxxn8vCFzXGciULgC9sgsCdoHuus3bGiIesf1DGlJrIqgkAlFughTH5GHUzSDhpTFVUmEh8joSIc7sNUO9rEAMlcYuMPpNvqf7EGsciP6dUq/WoEYBy2X97WX49m6ynPAD1GZr4CMR1bYzk8mTbxaCyFJ8iK+ijMPYDJFUXdV9Rxphmp+bcOSJ5C8haSXy3+V5KikDyf5KeLFJ+fJ/li1fanJP+Z5B3F3/lrndMXNseZYtir97dOXgPgoyJyHoCPFnXLcQA/KyJPQ5564M0rkbsLfk1Ezi/+7ljrhGMTRRvHlvJKJSdoIoBklqmyDvZofjKSASTLYnA/bMoDZZpQyR0a+YWqdmO8MTVeXdOQUYsJI/BeqIi6Q1j81/YGSImDdduGFTcTjumhSYc11dDH1DPjqIiiSvy0oihPtIs5jODDsXE6tksAPLsoXw/gEwBeHUxF5Cuq/K8kHwJwGoDDw5zQn9gcZ0rhAH8A9pI8pP4ODHCqM0TkgaL8TQBnJOdFXghgBsDX1MtvKETUN5GcXeuEvivqONNM/Se2h0Vkf6yR5EcAPKFP02uD0+XZ36NnJbkPwJ8BuExkNSjZlcgXxBkA1yB/2rsqNVlf2BxnihlhwuTnRs9BPkhyn4g8UCxcD0X6nQTggwBeKyK3qrFXnvaWSL4DwKvWms94FrZeDzyxDADIWqEiraGCROocowCQqSCRmTpMTD+tc6PV4engktp7K6HXqUTt0Pombc2QjOCRaEqZe9T0+qr7AawdkNK01XabqmkKMlgAxtGOgYQOLK1/08eZNm2q0e3/um2rROZQ9Uzp1bLl8GRar7aiU1vte3yxmPuIfKE2Rsd2EMBlAK4u/v+V7UByBsAHALxTRG40bSuLIgG8EImcxiu4js1xphXZsF3RqwE8j+RXATy3qIPkfpLXFn1+EsCzALy0j1nHu0l+AcAXAOwF8D/WOqGLoo4zzWzAE5uIPALgOX1ePwTg8qL8LgDvihx/0aDnHJMoKuCJ3NwjmwmjRPZmylNmLbPNrXIg6HLPzLLutr8kRBctfqbEq7Hc91HkINXUzZtQe7zE+LU9IOL9Ut4AdUXFZD6BusEekyYdcREz5kEAGHHTRu2IiJ8Vk46lUvzk4lJ4ghOjFUUn1fPAn9gcZ5qZ0IVtTR0bybNJfpzkXYW7wys2YmKO44wfSr2/7UadJ7YOgF8VkX8guQvA7SRvEZG7okdID7JYPDLPh7Z02bISRWfDHdPgMb7VfxcKAHqx3AiIW7GP/d7YmJmMt9UdIxCJrefEKN5QRHSsiIpDOMgP5nzevy29e2p2OyOeAXU9CIBwB9WKsLG2WE6CvM06tytRtFOWuRzKs1zqqHK4KyoroumoPA+mNdBkYUPyQFE+QvKLAM4EEF/YHMfZ8ngylwKS5wC4AMBnxjIbx3E2lmlf2EjuBPB+AL8sIo/3aT8A4AAAzGU7RzZBx3HGBytW55NBrYWNZAv5ovZuEfmLfn1E5BrkflzY3dgrslR4HiyHOgJ2ZlXZpF7pNVRZD27mE+hyEu4Ao75nVgeWeo5P6dXqJnOpm4uGCWXcMFSS7PQ/FZAw3rTzHcKjoKofqxmZo64eLaF/q3gsRPKAWs8D/ZnO7Odb69Xa3b5lAKD6zsjyctAmS4WObRQL0sZF99hw1lzYCjeGtwP4ooi8cfxTchxno5hUHVsdl6pnAvgZABcpV4f/OOZ5OY6zAWyQS9WGU2dX9FMY1FZeBGgXj9Md85itH8ftlr2upxyv61JTHKxIXhFptiLl6X6J9A2WmLQ4yEUO/OiHvD5JM47YyVLmHikn9aGc4OMO7MMGgkx5JSTNPSLiZyXQpB6jki+0vyhqvyNBvROagqyIpmVEn3UyoU9s7nngONPKNjW+rYMvbI4zzfjC5jjOJOEGugMiEMiKbsBGIVDb1JWEFDpCQ7CdHdc+CVNt/cuVIW1bFimbT0GgV0u6VNX79FQDUpYvVN5l5PKMwvUqeUzKwqWuiU5NV6lkZI5EW0pXltS/RUw68rb+OjarRwvqlc+30rEFY1gdm9KrtY2OrVv0HdGCNKr8pFsNf2JznGllmu3YHMeZXLajKUcdxrOwCSArj7jWQjplMa1zidYUMSsiYEw8zGw/UeX4+EG/Sh5UfS4re8XnGKVyadS5zSCMmKRUEwCt3xMhGSQyFiHEfmFSngc1cx4ME5ljIM+DIFhlykwk1U/Pw3geaNFXq2gS3xEZ5PszDP7E5jjOpDGpmweezMVxphVB/gRY528dkDyF5C0kv1r83xPp11XeTQfV6+eS/AzJu0m+t8holWTjn9gYFzdjImbFqj+Lt+m6JMaQumM04v2gxNSKqDvETyETzuf2w6VF06SepK4jfey8lXnUa0uKrEOKkXV3NOt7HljPAC0q2nP39zawYyAhzgbiZ+BlY+6tro8qzV6EDdKxvQbAR0XkapKvKeqv7tPvhIic3+f13wHwJhG5geQfA3gZgD9KndCf2BxnSlmxY9uA0OCXALi+KF+PPDdovTnmQTguArCSa7TW8b6wOc60UlcMXf+GxRkqm/s3AZwR6TdH8hDJW0m+sHjtVACHRWTFoO8+5BG8k/jmgeNMMQM8je0leUjVryliMObjkB8B8IQ+x71WV0REWN26X+FJInI/yScD+FiRJPmx2jNUjGdhI8FGoZxqNCptq2RGx6bNPbL+r1fbwuEDnVhQllr9AECa2sQjoUdL6NiGobq1XxbZS7gUsP91s2NU0LdiyB/laNSOQRKxxMw9UtE3aurfksEqzfhI6vC0Tkyf1/TT93AUphmZuaEr93pUu5n1x3lYRPZHhxF5bqyN5IMk94nIAyT3AXgoMsb9xf97SH4CeRqC9wM4mWSzeGo7C8D9a03WRVHHmWI2SMd2EMBlRfkyAH9VmQe5h+RsUd6LPA7kXZL/2n8cwItSx1t8YXOcaUUAdKXe3/q4GsDzSH4VwHOLOkjuJ3lt0ed7ABwi+TnkC9nVKsXnqwG8kuTdyHVub1/rhGMRRQmAjWLNNI/S0sxU2YiYjbLea+pyOL5uE9MWiKmqzY4RiKJNMW2qnhBnQzkMpg31SJpSaNMYI/KoE4g6sGIyEhFZK9NQTSmH+8qvd6RtLJ4HQ4iplZwE3URb4DVQs82Km1o0TbzPcHDjVaK/M43w+7Oq4hmRKLoRBroi8giA5/R5/RCAy4vy3wP4vsjx9wC4cJBz+uaB40wz05ylynGcyWRSXap8YXOcaUXgTvADkRGcKdy5WuEppFUqrXrNUH/Qa/XXq1V1bIm2lm7TZhu2n2qzOjZdT5l0ZCkdW81PjFZupXQyPauPVDofJMYYJr/pINR1qer114HZeu3cnkmXKuX+1LE6sP798jHi7lCMuUAl1K4VggCmWqlpboQ2kTLmUmzmH3h2RhC1BX1cwiYEf2JznClmqjPBO44zgbgoOiDMgNlZAIDMtoKm3kz5aN2diYuiXS2Wtmj6qXJFFJX+/WaMuJkQRRGYeyjxxJrnq3rcSySNaBHTelhokc1ayXe1t0FCXFbjJ6w9kqTyj0bNM2rmDgWALCJGDp33M2FykYrMkQo0GYiwgciduO+JexF4i1iTjmb5HWEr/P5gLv9eYXkUJqjiu6KO40wevivqOM7kMaFPbGs+z5K8juRDJP9pIybkOM4GIbk4Xudvu1Hnie1PAfwhgHfWHjUjWOgCelbHNqvMPWZDpU9X68QC/Vg4fP02pUdrWR2bUpoYHRubKv9jQscWBPxNhYw1bk6iXaXU+GIjeGg9WvI3SOvpTFMQCcXqlCJKt8TnOPU2a0fwsLk+1Rcnq2vukcr7OQqTjkQE3Uq+0LoEUVjKG6N1akAY5YWz5gO+0jaswtSy/dasWqy5sInIJ0meswFzcRxng3FzjzUgeQDAAQCYa+wa1bCO44wTX9jSFNE0rwGA3XP7ROZzUbQ7H4qinbm4uUdXiaZB2Yqbs7ospk2JdoEoamQLVc9MW6ZEtqzR6/t6Xh8uE0avl6lyPLlNj6qfsZEIRFMt9RoPi8BMwSbPgW5LTDgZgaR/ebCcoLpfTZOORCDIULQ1E9ZzrLTpKClhU5Ckpe5iYK+3ujdU988GB2Ui4dFqmw1AOQyCeMSRbY7vijrOlEKIi6KO40wgY07vt1msubCRfA+AZyNP5nAfgNeLSDqCZUbIwoooGp6iO1c+QnfmwsdsXe/OqWNmg27oKnGzWxFF1Y2aUbubM+ENbKidz0YzlHmaTS1+qn422KOqpzwPxOyKdrUoqtq6XSOaa1GJxksjGF+12Z3OSJ7VfM7RKcdJeh6kvAZ0OS5GZh3Vr53oZ8eIeB6kvAsq+qW6HgUas0MaBuyMX3BJ7JoHYqYJFLEaVCIbwa7oNIuiIvKSjZiI4zgbj4uijuNMHr6wOY4zWbgT/EBIg+jszG00Oguh/UFnnqocHhfTq3XnxPRTETzmjJJA6dKy2VKx02yFSp+Wqrcapk3p3BoJHVtW04O4m9Cx6fIyw2tlzUtiBCYjVuejdWBWL8NIOUEymUsyEUt/PRpg9G9t3c/q0dS9raljszqwQPSqtGFgrHosaGukLmoisY62kIp4R9hcu0MhGEUGqjUheQqA9wI4B8C9AH5SRL5t+vwwgDepl74bwKUi8pck/xTAD6FMnvxSEbkjdU5Pv+c4UwxFav2tk9cA+KiInAfgo0U9QEQ+LiLni8j5AC4CcBzAh1WXX1tpX2tRA3xhc5zpRqTe3/q4BMD1Rfl6AC9co/+LAPyNiBwf9oTjEUUzorMzf57uLIRrZ3tBi6LG3EOJpt156VsGgN68knNmjamGqrdmSplnthXKP7o+Y0TR2WbZ1lAyVXMATwNtxtEz8kq7V4qc7W5ZbpjxlzvWjaA/Oj9r0pHeiLbWqj1GKl9oPF9B2E+Ln9YEIyZ+Zm3jEaJEUVZyGWgTD9XPOqwHoijiJGMOqOCdRqTU4mfl+ma6rf949tzRe9QYledB7UVrL8lDqn5N4W1UhzNE5IGi/E0AZ6zR/1IAbzSvvYHk61A88YnIUmoA3zxwnKlloKexh0Vkf6yR5EcAPKFP02uDM4oIE0afJPchT5x8s3r5SuQL4gxyt81XA7gqNVlf2BxnmhnRrqiIPDfWRvJBkvtE5IFi4XooMdRPAviAiLTV2CtPe0sk3wHgVWvNx3VsjjOtCIBur97f+jgI4LKifBmAv0r0fQmA9+gXisUQzCMAvBDAmkFvx2bu0d6Rr5nLO4weLdCxhcd1F0T1UyYd8+GF5XypsGnOhrqzubnVhR4LM2V5rmn6NVVbI97WVEqkzCiYtPmHNenoKTenjgnfsKz0aosquuZSN7wdjaysJ122tLmHMTEIzAIq5h4q+klK35aI7hHLF5qKvmHNOAId27K63kbHFph7dMyXTfk8BudO+ULaJn2brK4ySL7S//UKNjmP1rEpvWjP3jOtp7P3LFt5PX7a+ojJGDQ2rgbwPpIvA/B15E9lILkfwC+IyOVF/RwAZwP4W3P8u0mehtxG5g4Av7DWCV0UdZxpZgMMdEXkEQDP6fP6IQCXq/q9AM7s0++iQc/pC5vjTCuD7YpuK8Zk7gEs78yflTtGFG3vKMudHeFF7cz3Fz+5YEw15ktRcX52OWjbqeo7Z8od4YVm2E/X5xvtoG1W2Sa0lA2D9TTQ9YpJh5JXOr3QbOOEEj9PdMtzHe+EETW1GGwFHh0xRHse6CCWANBVYl/F3GMI6/VkAMkgJ0HYL4jasWyuoxY/l9X1NuIm292+5fzcEfFzkC+uvh42SKTOUaCDRFZUBBGTDhjxs6UivDSNGkPn1G32F1NH4nkAuEuV4zgTiC9sjuNMFCJAt7t2v23I2ETRdiGCtneGbXq304qivQUlhuwoZZe5+VCM3DFX1nfPLQZtu2dOrJZ3tUpRdFcz7LezocTURjj+bFaKploUbSRylbVNsgFdX+yFeR+Oq5yBWiw90pgL+jUzE2FToWeiHek7HROQUlmoV3bSajrBM7krWpYDrwGz89lQ4qYuA6H42VhS4uZyKM8G4mfHiKK6rp9CUk8kdkcz2PkML5ZOkRdcx5QXvM1h0egvYnZnzT1ToqjN99FtrYii8dMOhD+xOY4zcfjC5jjOZCG+K+o4zoQhgGyMge6GMybPA6Bd5ExuW5MOVe/tCPUkDaVXm18odWAnzYf6sT1zpR7tlNljQdvJrbJtT6uMerK7cSLot7NRjrkjCwMFzLHUsenoHpkxVe+pbf+uUXosqmiBVsd2pFfq0o6q6JqzxkaiaW0rgnOXehgdIaRjE8J0tG4obAumrC0d7I94JIKHrQcBI1PeBUvmvmu92lJblY2ObVmZ5RgdGzqqrxKvJCFq0ebmbJTXSuvU7DhBflZ7TfWtNsNrj4LApKMV6uKCpEZGzbrSVskfOyzrd5fakvgTm+NMKyLTm37PcZwJxjcP6iMZ0N6ZX7CKScdOtbW/M7T436HEzz0Lpei4d/5o0O9UJX6eNhO27W0dWS2f0ijbTm6EwThPykpRdMGIojNK9molxMGukt+s58GilJf28V5oxnGkV3r/H84WVsvazARI51TQ59Oi6FLbONI3yvn3GtZWQ9fjZgthoEkjYsbyFRjvAi1uNowoyhNK/Fws74UWSwFAlpVZTse4NrTLeiB+2icSLTraYI1aFG2F6gPOlnYXQcAAm/dTXR8bWEB7CwTmHtakQ4mfOjArAHTnV8bCSBB/YnMcZ7LwLFWO40wa7gTvOM6kIQBkml2qSF4M4C0AGgCuFZGrU/2lAXQKHZs16WgqvdqunaEJhtarnTFf6spOnzsS9Ns381hZbgXpCXF6M6Jjy0K3qV1KcbSQhXvnLZT1Fo0CRNFTurhFCXU+S1Lq8I70wvd5uFfqCB/JynAn1uykZW0rFDp4pQ5WuTgT3tJlpXPrWB2bThqiX0+5TVWStPR3o2osGbcpbdJxwugSjytznhNlWRbD6yFLZT3Qt8F8QWu6UbER3nc21bWbM3YWMXOPVni9K8ljNPp6K9OPbsrcwwRjXTGfGomOTTYs0OSGs+bCRrIB4K0AngfgPgC3kTwoIneNe3KO44wXm2B7Uqiz7l8I4G4RuUdElgHcgDxPoOM42x3p1fvbZtQRRc8E8A1Vvw/AM2wnkgcAHCiqS/f+8qvWTLiwAewF8PBmT6Jgq8xlq8wD2Iy56AeU8Pu6F201l1B7sJHUvSZPWu+JjuDbN39Ebtxbs/tW+czUYmSbB0Xy1GsAgOShVA7CjWKrzAPYOnPZKvMAfC6bPQ8RuXgjzrMZ1BFF70eeOWaFs4rXHMdxtiR1FrbbAJxH8lySM8jTzx8c77Qcx3GGZ01RVEQ6JK9AnnK+AeA6EblzjcOuGcXkRsBWmQewdeayVeYB+Fz6sVXmsa1hKqyL4zjOdmRUkdMdx3G2DL6wOY4zcYx0YSN5Mckvk7yb5GtGOfaA87iO5EMkN9WWjuTZJD9O8i6Sd5J8xSbOZY7kZ0l+rpjLb23WXIr5NEj+I8m/3uR53EvyCyTvIHlok+dyMskbSX6J5BdJ/vvNnM92ZmQ6tsL16itQrlcAXrIZrlcknwXgKIB3isj3bvT51Tz2AdgnIv9AcheA2wG8cJOuCQHsEJGjJFsAPgXgFSJy60bPpZjPKwHsB3CSiDx/M+ZQzONeAPtFZNMNUEleD+DvROTawgJhQUQOb/K0tiWjfGLbMq5XIvJJAI9uxrnNPB4QkX8oykcAfBG5J8dmzEVEZCUqQKv425SdI5JnAfhxANduxvm3IiR3A3gWgLcDgIgs+6I2PKNc2Pq5Xm3Kl3grQvIcABcA+MwmzqFB8g4ADwG4RUQ2ay5vBvDrsE5Nm4MA+DDJ2wu3wM3iXADfAvCOQkS/luSOtQ5y+uObBxsAyZ0A3g/gl0Xk8c2ah4h0ReR85N4jF5LccDGd5PMBPCQit2/0uSP8oIg8HcCPAfjFQo2xGTQBPB3AH4nIBQCOAdg0PfV2Z5QLm7te9aHQZ70fwLtF5C82ez4AUIg4HwewGb6CzwTwgkK3dQOAi0i+axPmAQAQkfuL/w8B+ABylcpmcB+A+9RT9I3IFzpnCEa5sLnrlaFQ2L8dwBdF5I2bPJfTSJ5clOeRb/J8aaPnISJXishZInIO8s/Ix0Tkpzd6HgBAckexqYNC7PsRAJuyky4i3wTwDZLfVbz0HAAe83BIRhndYxjXq7FA8j0Ang1gL8n7ALxeRN6+CVN5JoCfAfCFQrcFAP9dRG7ahLnsA3B9sXudAXifiGyqqcUW4AwAHygi4jYB/LmIfGgT5/NyAO8uHgzuAfBzmziXbY27VDmOM3H45oHjOBOHL2yO40wcvrA5jjNx+MLmOM7E4Qub4zgThy9sjuNMHL6wOY4zcfx/8uASldisdyYAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = plt.imshow(u_true,extent=2*[0,2*np.pi])\n",
    "plt.colorbar(ax)\n",
    "plt.title(\"True solution\");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "8825e69e-d485-476e-a0ca-e298c9f0e3df",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAATYAAAEICAYAAADVzNh0AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAAsTAAALEwEAmpwYAAA+P0lEQVR4nO2dfbxsV1nff789M+f9cvNyQ7gmKQkltaLWxN5PqNIiAtFYKeHTUglqG6o0tR9BKqJAsai0tOkbYD9SJQ3BIEigUfRWg+G9FOUlNxrFAEqMweQaEpJww30758zMfvrH3ufsZz171jp75sycc8/M8/185nPWmrX22mtezpr1POt5oYjAcRxnmsh2ewKO4zjjxhc2x3GmDl/YHMeZOnxhcxxn6vCFzXGcqcMXNsdxpg5f2M4gSP4qyf9Qlv8ByT/bofsKyaeOcbyLyzHbI17/QyQ/OK75OLOHL2xDQvI+kqdJniD5ULkYrYz7PiLy/0TkGxvM5yUkPznu++8UgxZBEXm3iHzPbs7L2dv4wjYa/0hEVgB8O4BDAH7Wdhh1t+I4zvbxhW0biMhRAB8A8C3Apkj34yS/BOBL5XPPI3kXyWMk/4Dk39m4nuTlJP+Q5HGS7wWwoNqeRfIBVb+I5G+S/CrJR0n+EslvAvArAL6j3EEeK/vOk/xvJP+q3FX+CslFNdZPk3yQ5F+T/JHUayx3hPeWc/xLkj9UPp+R/FmSXyb5MMl3ktwfGeM+ks9V9Z8n+a6y+ony77HyNXyH3YWS/E6Sd5B8vPz7nart4yT/PcnfL+f4QZIHUq/JmX58YdsGJC8C8A8B/JF6+gUAng7gaSQvB3ATgH8F4FwAbwNwuFx45gD8FoBfA3AOgP8N4J9E7tMC8DsAvgzgYgAXALhFRL4A4McAfEpEVkTkrPKS6wH8LQCXAXhq2f/15VhXAXgVgCsBXApgc8EZcN9lAP8DwPeJyD4A3wngrrL5JeXjuwE8BcAKgF+KjZXgmeXfs8rX8Ckzh3MA/G45j3MBvAnA75I8V3X7QQD/AsATAcyVr8+ZYXxhG43fKndHnwTwfwH8R9X2n0TkMRE5DeA6AG8Tkc+ISF9EbgawBuDvlY8OgLeISFdEbgVwR+R+VwD4BgA/LSInRWRVRAbq1UiyvO9PlvM4Xs7vmrLLDwB4h4j8qYicBPDzW7zWHMC3kFwUkQdF5O7y+R8C8CYRuVdETgB4LYBrJiCCfz+AL4nIr4lIT0TeA+CLAP6R6vMOEfnz8j1/H4oF3ZlhXA80Gi8QkQ9H2u5X5ScDuJbky9VzcygWKQFwVMIoBF+OjHkRgC+LSK/B3M4DsATgzmKNAwAQQKssfwOAOxvcEyJykuSLUOyA3k7y9wH8lIh8sRxHX/tlFN+n8xvMcRjsfTbudYGqf0WVT6HYPTozjO/Yxo9eqO4H8EYROUs9lspdx4MALqBafQD8jciY9wP4G5HdkA3P8giA0wC+Wd1zf3nYgfK+FzW4ZzG4yO0iciWAgyh2Sv+rbPprFAu3HqcH4KEBw5xEsdhu8KTE/C32Phv3OrrFdc4M4wvbZPlfAH6M5NNZsEzy+0nuA/ApFAvBT5DskPzHKETOQXwWxYJ0fTnGAslnlG0PAbiw1NlBRPLyvm8m+UQAIHkBye8t+78PwEtIPo3kEoCfi02e5Pkkry51bWsATqAQTQHgPQB+kuQlpbnLfwTw3siu8i4UYmqH5CEAL1RtXy3HfEpkGrcB+Fskf5Bku9xBPg2FztFxBuIL2wQRkSMA/iUKpfrXANyDQuEOEVkH8I/L+mMAXgTgNyPj9FHolJ4K4K8APFD2B4CPArgbwFdIPlI+9+ryXp8m+XUAHwbwjeVYHwDwlvK6e8q/MTIAr0Sxa3oMwHcB+Ndl200oDj4+AeAvAawCePmAMQDg3wH4m+V78AsAfl29tlMA3gjg98uT479nXvujAJ4H4KcAPArgZwA8T0QegeNEoAeadBxn2vAdm+M4U4cvbI7jTB2+sDmOM3X4wuY4ztQxEQPd1r5laZ97dlHJwsOJTNXbWR606Xo762+WO+wH/XTdtrVVvaVMpFrGXKqlzMcIBm0MymGbRtSY9ggmV8/k5oCmp8bsS/Xb0t20oS37SVXvStjWzQe39fLwt6qfV/eSvvkdU21QbyPDjyWom7c7bMsl0U8Glot5qEF0m5iJBG3hGPqzSFrGBZ+7IVPPMGvWloWjSEu938k2DCwX/RJtZb33tcfQP3Ey/uVswPd+97I8+lh/644A7vyTtdtF5Krt3G8nmcjC1j73bDzpZ38CANBaDs2alpZXN8vnLJ0O2g4sntgsP3GhKp8/9/Wg38G5Y1W/dth2Xquqn5WtbZb3Z+EHuC+rvj0Lxu61rRaYlv2CK/rqH2/NmG/p+nHzD3osr+73WL+yW324vy/o91D3LFV+QtD24Grlb/7QanXdo6eXgn6Pn9z0fcfqybnwBZzobBZbJ6rX2Tb/L50TuhyuGp2TVX3upPphOmF+cE5W70fr5FrQxtPrqly1yepq0E/Wqn7odsO2XjW+2IVT36vVUuXws+Wcen/m58O2haoui6q8FPbrL1djdFfC71V3Rf0YLVf3Xl8J3++u+hr0lsPX0l0p6n/939+C7fLIY3185vYLG/XtHPyLPRVYwF2qHGdmkeDHeZqYzMKWCVorxS/qwkL4y7o8X/3qLrTDtjm1q2pbWUahRa/VvBO0Ha+i8xjxcz3otybV+PPmXnNKXNG/6fYr0Ffi0KrZJKwqGeK4hL/qx/PN6ER4tF+5NT7WC10cH+9Xr+XrvYWg7WS/2hms9auPsdcPRdZci5tiRCMqUVq/UCv+qG9JPheO0VcfYa9XXZj4+GriW9ap5pzNqc9zMXzfsnV9M3MDLc6mbDPVjg2ZeaGd6oXKfPi9ylW9v6jL4b9Qb0mpBZbC8deXq9fdU+Wu8Wztql2a3bHlK+Xrbm3f/lQQqkymCd+xOc4Mk9d+rqcDX9gcZ0YRCLouijqOM00IgP4si6IkzwJwI4oQ2ALgR2ykU02WCZaWitMtrVMDgJW5qr7UDtsWW5UORZtxtIz9Qa4UQuvGDGJVKv3H15Uuq28O9xdYnaJ1zPidyPY8N2PoMVcT89A6NQA4rnRnx9SpaE3H1qv6neyF+qbVXjV+V+nVtHkHAIg0tAhQ+rY8fCnIlZlCbr4xuTpI7PeVKYW1U9AYHVurrcafq26QrYc3o3oP2DOfkURMQWhev6pLO5yjKF1fPmd0lfNKd7ag3u+FcIzeotKdLYX37ql6d1k/b8yBVtRnsWxOl0vdtTWjGpVZ17H9IoDfE5EXluFxlra6wHGcMxtBeAA2TWy5sJUJOp6JMNzOeuoax3H2BtOpYWu2Y7sERTDAd5D8NhRhpV9RxsvfhOR1KGLtY/6J+zaNb61JhxY/VzqhoaYWRa1XgkaLgF0JX4I2/8j0GGa4rjLKzYwo2op83H1jB9ENPAPMPLRI3A9F0VN5JVI9rkTRE/1Q3Dyp6tq8AwDWteeB8jawngeiPQ/sj7O2BNGW8EYUDcw9QisI5D3lRdHX4qAVgasb2PG1qJt1qvc+mw87avHTei/UvBk2p2HmkWlRNGzLlWjanwvfx3yeA9t6C0bcXNTlRFvKpEOJnxtmUxvsWyn+r1qt7S9JAplaHVsTX9E2ivyZvywil6MI8/wa20lEbhCRQyJyqLPfJVXHOdMRAboNH3uNJgvbAwAeEJHPlPVbUSx0juPsaYh+w8deY8uFTUS+AuB+kt9YPvUcAJ+f6Kwcx5k4giKuQJPHXqPpqejLAby7PBG9F0Vy2vigWb7p0D5nnM+1Hk2Xi7pyt8oGm35YrN5Lm39kSs+Vm36ryjDRmpNE7yVWx1a9fVqnBoS6Pq1TK+qVvuy40r9ZHduJXtVPm3cAoRtVX+nVrHlH0tyDkXIi2kTN3ENPK3Dfiiv0xLgyZco9KFM6u6xr9WjKgb0WIUTVtR7NvHwdcUNH2wCAvMOBZQDoq9fZV/o2q2PT6lStUwOAvjLr0CYe+VL4/daBI5aXQj30ucunAKR10MOwF3djTWi0sInIXQAOTXYqjuPsJIWB7gwvbI7jTB8CoJsypN7DTCYeW9bfjKdmo3RosdJup2PiZ90cQwdxNLGs9EtSl3VNzDVt0mHHzyMftvVy0KKoDQSpRdNT/bgoqsXPmneBkn/WjTuA9jboqgCSufU8QDMCcw/zI54rUZE18U1XqiLjkmgtAGOmA25oUbRjRVE9YTO8En0DE4+aKKqmWzP3qMr9Tvx1alHUWPJAf9T9ReNRoMXPRfX9MzELF5X4ebaJWXjexv/VGERRAWuqnGnBd2yOM8PYjcG04Aub48wormMbkg77tXDeG+gTyKyWh2CweDjMqWgwZiAqxudhxRp9+qnHr+UdSOQkWNOnosZrQIuiWvw83Q9PPtfVyWfXiKJ99UubJ05FGxMEnbTW+lWx7jWgKsH0bVBLVTYO3BJxss/sx65922sy9uDXXc8ZkHDoDzwsjCiqnf11OdQeoL9QTcyKolr85FIlfi4shh6K+xerkOg6XD4AHFx4HED6f6I5rJ30TwvT+aocx9mSIoJu1uixFSSvIvlnJO8hWfNMIvlmkneVjz8neUy19VXb4XG8NhdFHWdGEWHtQGwUSLYAvBXAlSg8le4geVhENg35ReQnVf+XA7hcDXFaRC7b9kQUvmNznBkmBxs9tuAKAPeIyL1l9J9bAFyd6P9iAO8Z00sYyMR0bBsp8qzuKWZKAYSKTJsHVGPNMzT6fqkPxHoKaPJAx6YjidjcntXbt5aIMrJmlDlal3Y6YdKxqnVs/bi5R6hvs/YNTQNNqnJCByYmiYiOkKGdDZLGCDbfprqf/mjta2noIBK+5EheTiBt7lGLYqLq2pGkPx++H1rHpnVqAMDFSq82v1iZNu1bDL0LzlqoTDzOnQ+C6OBJ86WOraaAHJ7i8KDx3uYAySOqfoOI3FCWLwBwv2p7AMDTBw1C8skoIgZ9VD29UI7dA3C9iPxW00nFcFHUcWaWoQ4PHhGRcXgfXQPgVhHRK/OTReQoyacA+CjJz4nIX2znJi6KOs6MMsbDg6MALlL1C8vnBnENjBgqIkfLv/cC+DhC/dtITEwU3cjQbvN+rieCM+ptsTYcHMY6WouR+gNJ2etY8ViLnPoXLWXuYcVNXU+Jolr8XDXmHt1IMEkgzG2gTTzqTvCIo20mdC4AK75pUw0bhDIQHauy/cQCocw0UommgbhpRE8mXkzM26Bu7qHKKXOPRG6HXImfVhTNF9Sk502+gvlKFF1UuUD2zYei6DlK/DxvLjT3OL9diqIYh7lHqMbYBncAuJTkJSgWtGsA/KDtRPJvAzgbwKfUc2cDOCUiayQPAHgGgP+y3Qm5KOo4M4qAtc3FSOOI9Ei+DMDtAFoAbhKRu0m+AcAREdkw4bgGwC0iwS/UNwF4G8kcxU/e9fo0dVR8YXOcGWXIw4P0WCK3AbjNPPd6U//5Adf9AYBvHcskFL6wOc6MIuC4RNEzjslE92Af57UKHdtJmsgWUtWT+jc1Net6FZh0GCWK1qXFzDZqbQkdW8ptSidOWTOvJdSxWTOOzsCyNenQAST7Rsem3ajyVMKWpsSCTsLopcwPvI78kWmzEzt8wgQD6mVrHVvdvKPZP2FqvvojrL0WbdJhIouE5h7KpGPeTFLV20bHtrBQmXisKB3b/rkwgsc5c6c2ywc6x4O2J7aLuo2aMypNvAr2Ir5jc5wZRaT+oz4t+MLmODNKcXiwfZeqM5GJLGwtCM7JVjfLQZvo6B7hNl7nKAiazMmN9iiwW+mo10AeH6PuUdBUFE2Ze1Rt66ZNR+3Q4mzPisQJUbQfM/GoBflHvC24bLDpBwBQeQbUIn9o0S6Qg00/JTnVxFQtOqYieCSGl4goXXs79Hxr5h5KxLSeB3PqPVBlzJnv8Fz1QufmTU7dOSWKzlUmHvs7q0G//e1KND2nFZp7bNTbTd0wtsADTTqOM1UI6IEmHceZPnzHNgQtCPaVMdlzhEH0tMV8n0aM1EEdVY6CVCZqe9oZEz9rzvhBv2YeBT0bTFI7qRsxUouf6+a0cz3wKNC5C1KnovG0einPg8aknOC1+Gm9BnRcz2D6iaQHVjzU4mc8/meSmON7/VRUiZtt21aVtegJAKJOSaWjAkYaUbTdUaJo25yKtivPg6V29X+x3A49D/a3KlH0rNapoO2srLguFSSiKUVeUV/YHMeZKvZmlvcm+MLmODNKkX7PT0Udx5kiROii6DC0SOwrk0V2JdQzrLLSM9hcn6vKFETn/WyZo+3Ur0wY3YMDy0Do9dDL454HWq+mdWpFv+q6uklH3NxD685iASNtv7rnweDgkjULiVF0bvaSlP4tj+vfgn5KGcdEAMnG/2eJOUpgnmLm0RpcBkJvA+lYHZuapCq32uF3s6N0bPOdMF/oQrsy99A6tpVWqGNbaVXmH0/IQlOQfeX7OA4dGzDjBrok7wNwHIU1Um9MAeccx9lFinhsrmP7bhF5ZGIzcRxnh5ne9HsTEUUJYqEUM23+w04kdygQzytay/sZBKS0FvmDA0Nakw4tftZzgmrPgLh3gfYUqJt0xPMVaHOPXsq7oKGIGRj8j8Pcw94r4SDf1AxKXya05iSqX0MJq/YyI8El06Kozd8gA8sAAFXPAlHUfL9bytyjZcw9WirQZEuJpa3QJGo5q0TTpSwUU5dKFU/G7e+0CnOP2d6xCYAPkhQAb1NJHDYheR2A6wDgogum86TFcaYJ9xUF/n6ZbOGJAD5E8osi8gndoVzsbgCAb/+2+fFoNh3HmSjTGrao0atSyRYeBvB+FHkEHcfZwxRhi9josdfYcsdGchlAJiLHy/L3AHhD8hoA7TLsw5zRBXQw2KTDkgoEmUf0aLYei9Jh6zXdWUSvZqNvpEw6UlE7AjMO9aXp9uP98oS5R1KvNsreuaa/ikf+0OYfklLUBUo20yaJtgi1l5wNbku5VFk9WlA3+jcqs45Mvea2NfdQOrf5dtzcYz5TOUazMArIAqv6nPkf6ZT/VxzTaea06tia7NjOB/BJkn8M4LMAfldEfm+y03IcZ9IU0T2yRo+tIHkVyT8jeQ/J1wxofwnJr5K8q3y8VLVdS/JL5ePacby2LXdsZa6/bxvHzRzHOXMoXKq2r2Mj2QLwVgBXosgCfwfJwwOyTb1XRF5mrj0HwM8BOFRO6c7y2q9tZ04TM/dolZE7xqGatKFVtONu03wFdVMNbXKRMPdoaNJR815IRO3QASR7qq0mbuocAo2jeyBOYzHPiGGRnJ1FX90vLrIm05tq0bHZFOv9AhOPhOdBIG7aMRKiqM7t0NJiqTFZyuIeMzo4pDaDsiZRraCfEUVZJDgdjwA5NpeqKwDcU26CQPIWAFcDaJJG73sBfEhEHiuv/RCAq2CSKg/LdB6JOI7TiBxs9NiCCwDcr+oPlM9Z/gnJPyF5K8mNzPFNrx0KX9gcZ0YZ8lT0AMkj6nHdkLf7PwAuFpG/A+BDAG4e9+vRTDy6hz331Kt/TcTUYl8i10AqD0GsLRUksqlHQerk03o2xE4+a23amV2aiZtFXZWDBoSM49QrcQAbSJwRR3R7ofUuaJwyMHUQzMHiZ83+NGiTaBvN/HVdn4q2zIvR9bYRU7PAs0aNYT40mwtkkgwhij6S8BE/CuAiVb+wfG4TEXlUVW8E8F/Utc8y13686aRi+I7NcWaUjZwHTR5bcAeAS0leQnIOwDUADusOJA+q6vMBfKEs3w7ge0ieTfJsFOZkt2/3tXk8NseZUQR1G8uRxhHpkXwZigWpBeAmEbmb5BsAHBGRwwB+guTzAfQAPAbgJeW1j5H89ygWRwB4w8ZBwnbwhc1xZphxBZoUkdsA3Gaee70qvxbAayPX3gTgprFMpGQiC5tA0C+DRvaNAiVItlLTj7UjZWsuEW8LLP61B0EiSGRTj4KUSYeNzJHMCaoT2mjvArPljwWTBADRYzbUxY0FqyBTSrYgSkdNTZTwUGiqBgzMSczoWv+mvxK1xDSJxKW6zerYdDelO6MZI0uEJ9H6t1Q/7b9pcxLkpf5tLB9rMzFzT+I7NseZUTzQpOM4U4nv2IZAAKxJ4eS7avbMq4E5hhUPB5tq1AJBStxUY03lMlgLRNZh8n4OFj9TJh3dmrip8xpYB/bB4qcVN4NcBtZEQpebOpFPIJhU4Hkgg58HjORYs/eIDN40+CUQnu/r8a0KKegXv58VMW19q+cHoc1+9Oduv9/a7MkuPKvl/5WMLa+oL2yO40wRAtb0xtOCL2yOM8O4js1xnOlCXBQdihyidGzhVndVOgPLAHAynx/YpvVmQJgTtK5j0/q3uDvUKK5Sw5h0aL2ajdrRj+jVbL/ApcqKDEFbwtdo0kEoJdHW8Faxy5L/c/G3w7heJe6cCqg5BmrmO7FEQ0bHFv6PmO+3FHlGx+F05To2x3GmEl/YHMeZKgSsSRrTwmREUREcLz0Pjst80HY8X9gsa9ETAE6p+qm+Ls8F/UJx04qig0XMYfJ+ak8E3ZaK0pEy6bDX5ZFcBnXvgkReUS2LaDOLZD6BXfx1TuQ8aDytVL+EV8IksZ4eMZMOIPxeaa+Y1YSq5evq/wUAjueny7HHIzb74YHjOFOF+OGB4zjTiN1xTgu+sDnOzOJO8EPRA3Gs1GEdtzqC/qIqh22n8rktywBwut8ZWAaAVVVfVxE91hPuUKm2plE60iYd8ZyggduUdamKmXTA/NLGykA6Z2dwHUYj5kc1jFlIU5eqhqlURyYxqEQ+z/p3Iu6Cp/W8+ntrv9/6f+Z4vhi0HctPAgB6Y4oR6zs2x3GmCpHwx3ma8IXNcWYYPxUdgr5keKy/BAB4tL8StB0rnweAx1UZCEXTE8rc42QvNAvR23grRmpRNBWZQ5txWEdgLUbqvJ/21615kMi4KBokZUl5DSTMOJLRPUYQNzmMeDJuUWYn/88S70dN9FeJX/JEAp7QBCj+3Tzd76lyqE45of4PjmXh/8ij2XJxn3GE9IaLohvZno8AOCoiz5vclBzH2Rn88AAAXoEis8wTJjQXx3F2mLGHjj9DaLSwkbwQwPcDeCOAV27Vv4sWHu7vAwA81gtFUV3X4qata/HTbtW1+Llq2gIRM+JBAITiZlMH9rpTcypIZEOPglS+glyX42M0FVlHdohvGshylPFSbYnT01pTxLPBitUSTciK0LM8S3xmKs9D33icrLP6nrVMXlGdd+NUrzoJPd4KrQPms54qd4O2hbLehU2YOhrjEkVJXgXgF1FkqbpRRK437a8E8FIUWaq+CuBHROTLZVsfwOfKrn8lIs/f7nya7tjeAuBnAOyLdSgzQ18HAAe+YS7WzXGcM4TiVHT7urpSTfVWAFcCeADAHSQPi8jnVbc/AnBIRE6R/NcoEia/qGw7LSKXbXsiii1fFcnnAXhYRO5M9RORG0TkkIgc2neOH7Y6zl5ApNljC64AcI+I3Csi6wBuAXB1eB/5mIicKqufRpHxfWI0Wa6fAeD5JO9DMeFnk3zXJCflOM7OIMJGDwAHSB5Rj+vUMBcAuF/VHyifi/GjAD6g6gvlmJ8m+YJxvK4tt1Y60SnJZwF4lYj8cOqanrTwUPcsAMDj/dBy+vFeVT9pdWxK7xDzICjaVGSOkb0GdFszMw6rj0jm/Ux4DQS6uqBf0K15AMk88jzQWJ/FlJ5uHIwypr0mpQ6KKdmG0TlqnWbf3lt91lTfnb7JK6ryka73wu9mK6u+t22VeLWdhf8Hus3mH+2wmNhYMriDw+jYHhGRQ9u9J8kfBnAIwHepp58sIkdJPgXAR0l+TkT+Yjv3mc5gTI7jNEIaPrbgKICLVP3C8rkAks8F8DoAzxeRtc05iBwt/94L4OMALh/hpQQMtbCJyMfdhs1xpgQppIImjy24A8ClJC8hOQfgGgCHdQeSlwN4G4pF7WH1/Nkk58vyARSqL33oMBIT0fJ3pYWHuoW529d74VG2NuM4aQJIrvYGexSkvAZS+Tybipu1U/+IqUZKFK3l/UyMH4qYkecBRPMaAHHx0wbDb2oKkno+Ib4FktIoZiF2jPitkmOGgqh+zSY/aGC2YQbU77H9KLQJkBIVweZ7A52DdLtGFjYn76iMw9xDRHokXwbgdhTmHjeJyN0k3wDgiIgcBvBfAawA+N8sxPoNs45vAvA2kjmKjdb15jR1JPz40nFmmHEZ6IrIbQBuM8+9XpWfG7nuDwB863hmUeELm+PMKO4r6jjO9CEYfxCDM4TJ6NjyFh5c3Q8grUdbNWYcWpeWSqLSTUTciCVRSevHmrUNo0dLmnFE9F4pHVtj3dkQblNRE49EhJCaPqyhXq1xys6GOVnq77e6LnhZZpRAz2VMdDI9aiLopDpzq+X3bLhQ6O9ALdmPunfP6Jc3zDxsRJpRmWlfUcdxppFGJ557El/YHGeW8R1bc7rSwkOrhb/8mhU3G5pqxCJsAKOJmMOYaiByXVLcrImpKTOLyHUJS/ikR0HqVzcR6WIkMbKhyUhSZE2RMk/RYmTCKyEQKK2sSP15GlMQxNtiNxDjAZDnotrCESTiqVILdKr/Dzo2H25RtyZQIyF+eOA4zjTiOzbHcaYP37E1ppdnePR0Eau9ZwM8JrbgYYozXbb9Bl9j22IiJWB+qJJp12IXxU836/eOtzVOj5c6FQ2eD6tMisSx8iRE1vh73PzENPE5aaeBxIBacqyJ5kGgSXOhqgfSZy0AqBJFa3kTBn+ne73wZj3lPL/WDf9FT3UKq4JxnYrWj3WnA9+xOc6s4nZsjuNMI27H5jjO9OELW3P6OfH4ySKg5DABGJOmFUHHhP4q6JdoGiWxSUqfl+rbNFrGMEERI/1Y816IlBPjp0w1GptxpKKA1Pom2mL94g4FYWMqQoidlO5r38esQRnGy6RvPRuUt0GvunfeMuYe7WqQbhb+i661i/o4chUUk3JR1HGcKaPxwc0ewxc2x5lVhGnj7j3MRBY26WdYPVk6vzc1pZjIRMbwoY0iJm1176ZmFsnxq2IyX8Eozu3GBKCpGUdjcbNhwMgko34uqbsFJiNmGN2WDX6+aFNqkszcPNJm0xdIprxuzBi9VmEKMjYfT9+xOY4zdfjC5jjO1OELm+M4U4Ub6A5JTuBE4fpRS5ihse/pKO/xMOPvJE1NQZqOMXKQyPh9Y3q1dDDJxBip+SJBQ/1b9L7DkJpIoi0IXqnMOKwuLggCYhup9Wpxk5RA52Zf6EbbmHRs4zoVJXkVgF9EkczlRhG53rTPA3gngL8L4FEALxKR+8q216JIotwH8BMicvt25+N5RR1nlpGGjwQkWwDeCuD7ADwNwItJPs10+1EAXxORpwJ4M4D/XF77NBTp+r4ZwFUA/mc53rbwhc1xZhhKs8cWXAHgHhG5V0TWAdwC4GrT52oAN5flWwE8h0UevqsB3CIiayLylwDuKcfbFpMRRftA60SxZtqj7HA7btswuC1lIV7b7qsx9HUjiiATIWqtH1Zr0SdifUc1x4iJn8OMEbmuNvOkWG07R+bRtC0xdjKPQsPvQU38bHiDmmja4JrYzdhPXDMMzXVsB0geUfUbROSGsnwBgPtV2wMAnm6u3+xT5iF9HMC55fOfNtde0HRSMfzwwHFmlQZipuIRETk0ucmMly1FUZILJD9L8o9J3k3yF3ZiYo7j7ABj0LEBOArgIlW/sHxuYB+SbQD7URwiNLl2aJrs2NYAPFtETpDsAPgkyQ+IyKdjFzAHOieKLa4YNaAO1W7bELHoDk6QACBhtR0VU60VeENxInmqOwZGEjcH1Tefb3byWWsb5eTT1IOrUveyxMTZIbw5RhJn7Ripxh2092r0Xo0pQGQtJ8Ro3AHgUpKXoFiUrgHwg6bPYQDXAvgUgBcC+KiICMnDAH6d5JsAfAOASwF8drsT2nJhExEBcKKsdsrHlJr1Oc6MMYb/5FJn9jIAt6Mw97hJRO4m+QYAR0TkMIC3A/g1kvcAeAzF4oey3/sAfB5AD8CPi8i2NYiNdGzl8eudAJ4K4K0i8pkBfa4DcB0AtPefvd15OY4zYRqeeDZCRG4DcJt57vWqvArgn0aufSOAN45nJgWNzD1EpC8il6GQf68g+S0D+twgIodE5FBraXmcc3QcZ1IImz32GEOdiorIMZIfQ2FI96exfsyB9snyGnOHXCW0sDo23TdvqZ8SG/1Aj5Gw2magi0uZhcC0VddR6+km/fkOY94QM8FI6cAaehQ0NelI3Xv0MUabR5M51Wg6xhDXJceIvT9DfGYbOrEx6camVqnU5FT0PJJnleVFAFcC+OKE5+U4zg4wJgPdM44mO7aDAG4u9WwZgPeJyO9MdlqO40wcGePO7wyjyanonwC4fJhB2Qc6J4plPp8L5bdci5ud8LpcnYUwJbIqMbXWFuR/1OYeZpLa/KMmig4WP1Mia41RxNak+DOi8/koHgUjirOpMYJ/oIm8lob9YuNZmt470a+2aETaav2CtvAGWfk/Mj7PgzGNc4bhngeOM8v4wuY4zrSxF/VnTfDoHo7jTB0T2bExBzoni5+Cfjdsy+dUuWf0b51IuWYWovRvRj8RmImo6+wvU5AMI6F/C5J4JHRxNf1b6pdQT6ahjdCopg9jCRLZtC0ZrFLp81K6p8Z6OkRpPN+Unq6h+1mtX2KOWl+mdWS1MVRb1gvbsjIfqZt7pHFR1HFmlVk+FXUcZ4rxHVtzmAvmThY/Bb1eKOf1Vbz4ft+8q1o81L8kxixE5yPNzS9OpkQeUR1TkUQsomw1mAhWGXg52C/IOCIahpNK12PzSLXFxKvEvZsGq6SNyT+CiJnaTcQs8oe5V9J0paGIac0xgvGNSUasbUO83Kzrtq5p2xRFt78iEdN7eOA7NseZZXxhcxxnqtij7lJNmIwo2gfaJ/qb5aBNItEkgUDGDN9wc3qqylaiDCUIfd2In6A++cziYsdQ0mWs7zgcthOnkakxGXl+q/Gj4ucQJ5pRMW8IUTFq1Z8SnVMnnzVRVH03G4qbmW1Tqhd92lkTRVU9Ww/bWmv5wPuOjB8eOI4zbfiOzXGc6cMXNsdxpgqBL2zDwFzQPlkoEdJb3UQmllRUDYVVEQTeAYEeIhxEJ2mpDR9TFSXcC5KOB8N4JTTsN45ELDG9WlP9Ve1+I4+h2lL9ErqzoO+Y9WhA3FMgqUdLtLWUGUfNpEPVW2vhIFlZH4e5BzC9oqj7ijrOLCMNH9uA5DkkP0TyS+XfWlIUkpeR/FSZ4vNPSL5Itf0qyb8keVf5uGyre/rC5jgzDPNmj23yGgAfEZFLAXykrFtOAfjnIvLNKFIPvGUjcnfJT4vIZeXjrq1uODFRtHVyraiYXAOSCiCZZaocN7NAMoBkVQw+D5vyQJkm1HKHNrTql0B0lmjf5A/eGCxSGjOiOUlS1B3B4r+xN0DC+j/lGRATS4u2hLiZGj8qilpTDX1NMzOO1np4s0yJn1YU5eluOYcxfFl2Tsd2NYBnleWbAXwcwKuDqYj8uSr/NcmHAZwH4NgoN/Qdm+PMKBziAeAAySPqcd0QtzpfRB4sy18BcH5yXuQVAOYA/IV6+o2liPpmkvNb3dBPRR1nlmm+Y3tERA7FGkl+GMCTBjS9Lrhdkf09eleSBwH8GoBrRTaDkr0WxYI4B+AGFLu9N6Qm6wub48wwY0yY/NzoPciHSB4UkQfLhevhSL8nAPhdAK8TkU+rsTd2e2sk3wHgVVvNZzILW56Dp9cBAFknVKS1VJBInWMUADIVJDJTl4npp3VutPlCdXBJ7b2V0OuIFci1yYG2ZkhF8BgmukfkXimafgGTETwS927sNtXQzWkYc4/YdaOOgYQOLK1/09eZtogZR02PlorMoU08lF4tWw9vpvVqGzq1zb6nVsu5j8kXamd0bIcBXAvg+vLvb9sOJOcAvB/AO0XkVtO2sSgSwAuQyGm8gevYHGdWkR07Fb0ewJUkvwTguWUdJA+RvLHs8wMAngngJQPMOt5N8nMAPgfgAID/sNUNXRR1nFlmB3ZsIvIogOcMeP4IgJeW5XcBeFfk+mcPe88JiaICni7MPbK5MEpkPlfdMuuYY26VA0GXczPLpsf+khBdkkEim5pqjINRzT0SJhhNbpW8XypCSNPIH0OIs81NNSL9EDfjSAZ7TJp0xEXMWJQOwIibNmpHRPysmXSsVeInV9fCG5weryg6rZ4HvmNznFlmShe2LXVsJC8i+TGSny/dHV6xExNzHGfyUJo99hpNdmw9AD8lIn9Ich+AO0l+SEQ+H71CcshquWVeDG3psnUlis6HJ6bBNr4TdybOY7kRELdi31GREltIh7G2hLO8HS8VGHIkUqJiQsRsGuCxqYiZdGAP2sxpZ8QzoKkHARCeoFoRNtYWy0lQtBlVi6pnvarM9VCe5aoSRdfCU1HZEE3H5Xkwq4EmSxuSB8vycZJfAHABgPjC5jjOGY8ncykheTGAywF8ZiKzcRxnZ5n1hY3kCoDfAPBvROTrA9qvA3AdACxkK2OboOM4k4M1q/PpoNHCRrKDYlF7t4j85qA+InIDCj8u7G8dEFkrPQ/WQx0Be/OqbFKv5C1V1oOb+QS6nITJ/7g/M6sDa+wOsEV9g2E8G2LzqCXISc4sMo/4GEndWeq+I3gU1PVjDSNzNNWjJfRvNY+FSB5Q63mgv9OZ/X5rvVq3P7Bc1Cudm6yvB22yVurYxrEg7Vx0jx1ny4WtdGN4O4AviMibJj8lx3F2imnVsTVxqXoGgH8G4NnK1eEfTnhejuPsADvkUrXjNDkV/STiwlPsIqBbiqA9s83W23F7ZK/rKcfrpjQ0uahJXhFptmbCkcrLkPjJiJmCDPMm63kl35+EOJs044jdLGXukXJSH8kJPu7APmogyJRXQtLcIyJ+1gJN6jFq+UIHi6L2fySo90JTkA3RtIros02mdMfmngeOM6vsUePbJvjC5jizjC9sjuNME26gOyQCgWzoBmwUAnVMXUtIoSM0BMfZce2TMNU2uFwbMqUf02XzLQjGNDq1oK3ht6eetrR6IhmZI/E6R/niJq9JtDU20WnoKpWMzJFoS+nKkvq3iElH0TZYx2b1aEG99v1WOrZgDKtjU3q1rtGx9cu+Y1qQxpWf9EzDd2yOM6vMsh2b4zjTy1405WjCZBY2AWRji2stpFMW0zqXaEMRsxZVI4u0WVFR5U2wOQ8CETbVTwcnqZnkx+cYpfbWqHubQRgxSaknABrOUmcQySCREVOQ2j9MyvOgYc6DUSJzDOV5EASrTJmJpPrpeRjPAy36ahVN4n9Ehvn/GQXfsTmOM21M6+GBJ3NxnFlFUOwAmzy2AclzSH6I5JfKv2dH+vWVd9Nh9fwlJD9D8h6S7y0zWiXZ+R0b4+JmTMSspcfL4m26LokxpOkYuhzGxQSUmFo/FR3+y8CUA7v5cmnRNKknaehI3zSYZNO2pMjaUDxMnZ6mTjSbex5YzwAtKtp7D/Y2sGMgIc4G4mfgZWM+W10fV5q9CDukY3sNgI+IyPUkX1PWXz2g32kRuWzA8/8ZwJtF5BaSvwLgRwH8cuqGvmNznBllw45tB0KDXw3g5rJ8M4rcoM3mWATheDaAjVyjja73hc1xZpWmYuj2DyzOV9ncvwLg/Ei/BZJHSH6a5AvK584FcExENgz6HkARwTuJHx44zgwzxG7sAMkjqn5DGYOxGIf8MIAnDbjudboiIsL60f0GTxaRoySfAuCjZZLkxxvPUDGZhY0EW6VCqtWqtW2SGR2bNvfIBj9fbwuH13qwsCyN+tm+0k7o0RI6tlGoH+1XReYJlwIOft/sGDU4sDgU0agdwyRiiQWJTEXfaKh/SwarNOMjqcPTOjF9X9NPf4bjMM3IzAe68VmP6zSz+TiPiMih6DAiz421kXyI5EEReZDkQQAPR8Y4Wv69l+THUaQh+A0AZ5Fsl7u2CwEc3WqyLoo6zgyzQzq2wwCuLcvXAvjt2jzIs0nOl+UDKOJAfl6KX/uPAXhh6nqLL2yOM6sIgL40e2yP6wFcSfJLAJ5b1kHyEMkbyz7fBOAIyT9GsZBdr1J8vhrAK0neg0Ln9vatbjgRUZQA2CrXTLOVlnamykbEbFX1vK3L4fi6TUxbIKaqNjtGUkzV4meiXyiHwbShGUlTCm0aY0QedQNRF9ZMRiIia20aKbE0YcbRNNDkWDwPmgaJTJh0hKKuFYnjZhzRNituatE08TrDwY1Xif6faYX/P5sqnjGJojthoCsijwJ4zoDnjwB4aVn+AwDfGrn+XgBXDHNPPzxwnFlmlrNUOY4znUyrS5UvbI4zqwjcCX4oMoJzpTtXJ7yFdCqlVd4O9Qd5Z7Bera5jS7R1dJsy2zAmHUFbJ6FjS5l0ZCkdW+IbE8vmktLJ5NbkRel89M3tGA0T2oxMU5eqfLAOzNYb5/ZMulQp96ee1YEN7leMEXeHYswFKqF2rREEMNVKTfNBaBOpdvgFZ1lnbwxRWzDAJWxK8B2b48wwM50J3nGcKcRF0SFhBszPAwBkvhM05XPVNrs/FxdF+1os7dD0U+WaKCoD23Irbs5FvAsAQJt1qDIz00+LgyNqYUWLmNbDQps01CSPweYeNXFZjZ+w9kiSivwRNc9omDsUALKIGDly3s+EyUUqMkcq0GQgwgYid+JzT3wWgbeINelot1TZfMEXiv8rrI/DBFX8VNRxnOnDT0Udx5k+pnTHtuV+luRNJB8m+ac7MSHHcXYIKcTxJo+9RpMd268C+CUA72w8akaw1AXkVsc2r8w95kOlT1/rznTZBAJu3qb0aHNGx9ZRShOjY2Nb5X9M6NiCgL9D7OlFu0rpSCK1CB6qXz/1G6T1dKYpiIRidUoRpVvipaQi444SwaOoK/OMpuYeqbyf4zDpSETQHXmXE0RhqT4YrVMrhldznA+/4JsjnBiHrQ5m9/BARD5B8uIdmIvjODuMm3tsAcnrAFwHAAutfeMa1nGcSeILW5oymuYNALB/4aDIYiGK9hdDUbS3EDf36CvRNChbcVPV83kxbUq0U22B6AkAqp6ZtkyJbFkrH/g8EIqfKVFUjKeBrudKHLTJbXJmqhzOUQIZUxUToiht8hzotgETH9QxEd0jlVc0netT92to0pEIBBmKtmbCeo61Nh0lBdG2xuKbfb+VxEn1wdjPjBGRNWjjGMw9BPGII3scPxV1nBmFEBdFHceZQiac3m+32HJhI/keAM9CkczhAQA/JyLJCJbSIvLlBQBAfzG8RX+h2kL3FsKtuq73F9Q18+H4/YXqV6ZvTjvzBfVBzanTzbnwA2ypk89WO5R52m0tfqp+NthjQhS14mcw/1yJmKpf35x89rWoZEQP/WpEyzL2pDOSZ7WYc3SKcZKeBymvAV2Oi5FZT/XrJvrZMSKeBynvgpp+qalHgcacrIYBOxOn3Pr7Yj8YLX6aQBHYOEHNxnAqOsuiqIi8eCcm4jjOzuOiqOM404cvbI7jTBfuBD8cGdFfLsw8ekuhVXVvkaocXhbTq2mdWtGmIngsGiWB0qVl85Vip90JlT4dVe+0TJvSubUSOrasobdB3+hQtI5Nl9cZvlfWvCRGYDJidT5aB2b1MoyUEySTuSQTsQzWowFG/9bV/aweTX22DXVsVgcWiF61NgxNQpUaJCeqX6c8D8ziItpCKuIdYXPtjoRgHBmotoTkOQDeC+BiAPcB+AER+Zrp890A3qye+tsArhGR3yL5qwC+C1Xy5JeIyF2pe3r6PceZYSjS6LFNXgPgIyJyKYCPlPUAEfmYiFwmIpcBeDaAUwA+qLr89Eb7Vosa4Aub48w2Is0e2+NqADeX5ZsBvGCL/i8E8AEROTXqDSciikpG9FY2RNFw7ewuaVHUmHso0bS/qEw6jCiaLyk5Z96Yaqh6Z66SeeY7ofyj63NGFJ1vV20tJVO1s+Zn49qMIzfySjevRM5uvyq3zPjrPZOoIYLOz1pzpO9rK3ZrmtBMnEnlC43nKwj7afHTmmDExM+sazxClCjKWi4DbeKh+tmAkYEoijjJmAMqeKeR4bX4WXt/M92mrrFeBIGJTuQzao3L86DxonWA5BFVv6H0NmrC+SLyYFn+CoDzt+h/DYA3mefeSPL1KHd8IrKWGsAPDxxnZhlqN/aIiByKNZL8MIAnDWh6XXBHEWHC/5DkQRSJk29XT78WxYI4h8Jt89UA3pCarC9sjjPLjOlUVESeG2sj+RDJgyLyYLlwPZwY6gcAvF9Eumrsjd3eGsl3AHjVVvNxHZvjzCoCoJ83e2yPwwCuLcvXAvjtRN8XA3iPfqJcDMEiAsALAGwZ9HYyOrYW0V0u1sz1ZaNHW0qYeyyJalMmHUvhG8vFSmHTng91ZwsL3aqs9GhLnW7Yr636tcIx5lR9TimLMqtgSpArN6eeCd+wrvRqqyq65lo//DhaWVVPRg/R5h7GxCAwC6iZe6joJyl9WyK6RyxfaCr6hjXjCHRs68qkw+jYAnOPnvkslM9jcO+UL6Rt0h9TKuhna/DzNWxyHq1jU3rR3H5mWk9nP7Ns4/n4bZsjoT3Q5LgewPtI/iiAL6PYlYHkIQA/JiIvLesXA7gIwP8117+b5HkojJLuAvBjW93QRVHHmWV2wEBXRB4F8JwBzx8B8FJVvw/ABQP6PXvYe/rC5jizynCnonuKCZl7AOsrxV65Z0TR7nJV7i2Hb2pM/OSSMdVYrMTIxfn1oG1F1Zc6VXmlE54OL7WrtsVWKKbOK9uEDrUo2vxL0FXySi8PzTZOK/HzdL+616leGFGzrWQ7K/DEglXmuYkQosS+mrnHCNbryQCSQU6CsF8QtWPdiKJa/FxX77cRN9ntDywX946In8P84+r3wwaJ1DkKdJBIG9WFui0cPhA/OyrCSzvsqPPo2rYNMXUsngeAu1Q5jjOF+MLmOM5UIQL0+1v324NMTBTtliJodyVs6+mTz6Xw1yJfVmLIciW7LCyG4ubyQlXfv7AatO2fO71Z3qfEz33tsN9Kq2pbaoXjz2eVaKpF0ZY5EuwrATE3x1RaFF3Nw7wPp1TSBi2WHm8tBP3amYmwqdAz0Y70vZ4JSKks1GsnaQ2d4Jk8Fa3KgdeAOflsKXFTl4FQ/GytKXFzPZRnA/GzZ/4hg1NRNX5qR2JPNIOTT5NrQKXIC95HI29qv0rrUaBPP7WI2Z83/ZQoavN99DsboijGg+/YHMeZOnxhcxxnuhA/FXUcZ8oQQHbGQHfHmZDnAdAtcyZ3rUmHqucroZ6kpfRqi0uVDuwJi6F+7OyFSo92ltKpAcA5cyerfp0q6sn+VthvpVWNuZyFpiAdKs8Dbe5hTNVzdezfN0qPVRUt0OrYjueVLu2Eiq45b2wk2glPh1wpxXSEkJ5NCNPTuqGwLZiytnSwP+KRCB62HgSMTHkXrJnPXevV1rqqbHRs68osx+rYeqqv1nMlRC2a9wOt6r3SOjU7TpCf1b6n+qM2w2uPgsCkoxPq6YKkRkbNutEmzQK/bM323aXOSHzH5jizisjspt9zHGeK8cOD5kgGdFeKN8x6F2jxs7USWvwvK/Hz7KVKdDxn4WTQ77yFE1V57kTQdqBzvLquVbWd1QqDcT4hq0TRJSOKzinZq5MQB7W5R7cmilZv7ck8lCeO55X3/7FsabOszUyAtKeDDl6pRdG1rnGkb1Xzz1vWVkPX4/YeYaBJI2JG8oBa7wItbraMKMrTSvxcrT4LLZYCgKwrs5yecW3oVvVA/LQ7Ei062mCNWhTthOoDzld2F0HAAJv3M5fB/RB6CwTmHtakQ31ddGBWAOgvboyFsSC+Y3McZ7rwLFWO40wb7gTvOM60IQBkll2qSF4F4BcBtADcKCLXp/pLVunWrElHW+nVVpZDM45zlis92PmLla7siQvHg34H5x6v+nUeD9qe1K7qgY4tC92m9inF0YJxfZln9ba0VDmDdZuqXlsX4etcqyIb43ge6veO5ZXO8NGsCndSNzuJf+l08EodrHJ1LvxI15XOrWvzlOqkIfr5lNuUTdISCSDZWjNuU9qk47TRJZ5S34PTVVlWw/dD1qp6oG+D+Qdt6EbFVmgzwbZ67xaMnUXM3KMTvt+15DEa/X4r049+ytzDBGPdMJ8ai45NdizQ5I6z5cJGsgXgrQCuBPAAgDtIHhaRz096co7jTBabYHtaaLLuXwHgHhG5V0TWAdyCIk+g4zh7HcmbPfYYTUTRCwDcr+oPAHi67UTyOgDXldW1+37yVVsmXNgBDgB4ZLcnUXKmzOVMmQewG3PRG5Tw//UAumouoaPKTtL0PXnydm90HF+7/cNy64GG3c+U70wjxnZ4UCZPvQEASB5J5SDcKc6UeQBnzlzOlHkAPpfdnoeIXLUT99kNmoiiR1FkjtngwvI5x3GcM5ImC9sdAC4leQnJORTp5w9PdlqO4zijs6UoKiI9ki9DkXK+BeAmEbl7i8tuGMfkxsCZMg/gzJnLmTIPwOcyiDNlHnsapsK6OI7j7EXGFTndcRznjMEXNsdxpo6xLmwkryL5ZyTvIfmacY495DxuIvkwyV21pSN5EcmPkfw8ybtJvmIX57JA8rMk/7icyy/s1lzK+bRI/hHJ39nledxH8nMk7yJ5ZJfnchbJW0l+keQXSH7Hbs5nLzM2HVvpevXnUK5XAF68G65XJJ8J4ASAd4rIt+z0/dU8DgI4KCJ/SHIfgDsBvGCX3hMCWBaREyQ7AD4J4BUi8umdnks5n1cCOATgCSLyvN2YQzmP+wAcEpFdN0AleTOA/yciN5YWCEsicmyXp7UnGeeO7YxxvRKRTwB4bDfubebxoIj8YVk+DuALKDw5dmMuIiIbUQE65WNXTo5IXgjg+wHcuBv3PxMhuR/AMwG8HQBEZN0XtdEZ58I2yPVqV/6Jz0RIXgzgcgCf2cU5tEjeBeBhAB8Skd2ay1sA/AysU9PuIAA+SPLO0i1wt7gEwFcBvKMU0W8kubzVRc5g/PBgByC5AuA3APwbEfn6bs1DRPoichkK75ErSO64mE7yeQAeFpE7d/reEf6+iHw7gO8D8OOlGmM3aAP4dgC/LCKXAzgJYNf01HudcS5s7no1gFKf9RsA3i0iv7nb8wGAUsT5GIDd8BV8BoDnl7qtWwA8m+S7dmEeAAAROVr+fRjA+1GoVHaDBwA8oHbRt6JY6JwRGOfC5q5XhlJh/3YAXxCRN+3yXM4jeVZZXkRxyPPFnZ6HiLxWRC4UkYtRfEc+KiI/vNPzAACSy+WhDkqx73sA7MpJuoh8BcD9JL+xfOo5ADzm4YiMM7rHKK5XE4HkewA8C8ABkg8A+DkRefsuTOUZAP4ZgM+Vui0A+LcictsuzOUggJvL0+sMwPtEZFdNLc4Azgfw/jIibhvAr4vI7+3ifF4O4N3lxuBeAP9iF+eyp3GXKsdxpg4/PHAcZ+rwhc1xnKnDFzbHcaYOX9gcx5k6fGFzHGfq8IXNcZypwxc2x3Gmjv8PjG3DG149CwwAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = plt.imshow(u_pred.view_as(u_true),extent=2*[0,2*np.pi])\n",
    "plt.colorbar(ax)\n",
    "plt.title(\"Predicted solution\");"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "067c7c41-ac53-40b3-87fb-e9fbb02aa172",
   "metadata": {},
   "source": [
    "Finally, we plot the difference between the true and predicted solutions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "aa179616-8de8-4ac2-96aa-6ed47f3649f5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "diff = u_pred.view_as(u_true) - u_true\n",
    "limit = max(diff.max(), -diff.min())\n",
    "ax = plt.imshow(diff,extent=2*[0,2*np.pi], cmap='coolwarm', vmin = -limit, vmax = limit)\n",
    "plt.colorbar(ax)\n",
    "plt.title(\"Diff\");"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.0 (main, Oct 25 2022, 14:13:24) [Clang 14.0.0 (clang-1400.0.29.202)]"
  },
  "vscode": {
   "interpreter": {
    "hash": "1a1af0ee75eeea9e2e1ee996c87e7a2b11a0bebd85af04bb136d915cefc0abce"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

